adcc: A versatile toolkit for rapid development of algebraic-diagrammatic construction methods

ADC-connect (adcc) is a hybrid python/C++ module for performing excited state calculations based on the algebraic-diagrammatic construction scheme for the polarisation propagator (ADC). Key design goal is to restrict adcc to this single purpose and facilitate connection to external packages, e.g., for obtaining the Hartree-Fock references, plotting spectra, or modelling solvents. Interfaces to four self-consistent field codes have already been implemented, namely pyscf, psi4, molsturm, and veloxchem. The computational workflow, including the numerical solvers, are implemented in python, whereas the working equations and other expensive expressions are done in C++. This equips adcc with adequate speed, making it a flexible toolkit for both rapid development of ADC-based computational spectroscopy methods as well as unusual computational workflows. This is demonstrated by three examples. Presently, ADC methods up to third order in perturbation theory are available in adcc, including the respective core-valence separation and spin-flip variants. Both restricted or unrestricted Hartree-Fock references can be employed.

==> anc/HartreeFockProvider.py <==
class HartreeFockProvider:
    """
    Abstract class defining the interface for passing data from the host program
    to adcc. All functions of this class need to be overwritten explicitly from python.
    In the remaining documentation we denote with `nf` the value returned
    by `get_n_orbs_alpha()` and with `nb` the value returned by `get_nbas()`.
    """

    def get_conv_tol(self) -> float:
        """
        Returns the tolerance value used for SCF convergence. Should be roughly
        equivalent to the l2 norm of the Pulay error.
        """

    def get_restricted(self) -> bool:
        """Return *True* for a restricted SCF calculation, *False* otherwise."""

    def get_energy_scf(self) -> float:
        """Returns the final total SCF energy (sum of electronic and nuclear terms."""

    def get_spin_multiplicity(self) -> int:
        """
        Returns the spin multiplicity of the HF ground state. A value of *0* (for
        unknown) should be supplied for unrestricted calculations.
        """

    def get_n_orbs_alpha(self) -> int:
        """
        Returns the number of HF *spin* orbitals of alpha spin. It is assumed the
        same number of beta spin orbitals are used. This value is abbreviated by
        `nf` in the documentation.
        """

    def get_n_bas(self) -> int:
        """
        Returns the number of *spatial* one-electron basis functions. This value
        is abbreviated by `nb` in the documentation.
        """

    def get_nuclear_multipole(self, order: int) -> numpy.ndarray[float]:
        """
        Returns the nuclear multipole of the requested order. For `0` returns the
        total nuclear charge as an array of size 1, for `1` returns the nuclear
        dipole moment as an array of size 3.
        """

    def fill_occupation_f(self, data: numpy.ndarray[float]):
        """
        Fill the passed numpy array of size `(2 * nf, )` with the occupation
        number for each SCF orbital.
        """

    def fill_orben_f(self, data: numpy.ndarray[float]):
        """
        Fill the passed numpy array of size `(2 * nf, )` with the SCF orbital energies.
        """

    def fill_orbcoeff_fb(self, data: numpy.ndarray[float]):
        """
        Fill the passed numpy array of size `(2 * nf, nb)` with the SCF orbital
        coefficients, i.e. the uniform transform from the one-particle basis to
        the molecular orbitals.
        """

    def fill_fock_ff(self, block: tuple, data: numpy.ndarray[float]):
        """
        Fill the passed numpy array `data` with a part of the Fock matrix in the
        molecular orbital basis. The part to store is specified by the provided
        tuple of ranges `block`, which gives the range of indices to place into the
        buffer along each of the axis. The index counting is done in spin orbitals,
        so the full range in each axis is `range(0, 2 * nf)`. The implementation
        should not assume that the alpha-beta and beta-alpha blocks are not accessed
        even though they are zero by spin symmetry.
        """

    def fill_eri_ffff(self, block: tuple, data: numpy.ndarray[float]):
        """
        Fill the passed numpy array `data` with a part of the electron-repulsion
        integral tensor in the molecular orbital basis. The indexing convention is
        the chemist's notation, i.e. the index tuple `(i,j,k,l)` refers to the
        integral `(ij|kl)`. The part to store is specified by the provided tuple
        of ranges `block`, which gives the range of indices to place into the buffer
        along each of the axis. The index counting is done in spin orbitals, so the
        full range in each axis is `range(0, 2 * nf)`.
        """

    def fill_eri_phys_asym_ffff(self, block: tuple, data: numpy.ndarray[float]):
        """
        Fill the passed numpy array `data` with a part of the **antisymmetrised**
        electron-repulsion integral tensor in the molecular orbital basis. The
        indexing convention is the physicist's notation, i.e. the index tuple
        `(i,j,k,l)` refers to the integral `<ij||kl>`. The part to store is specified
        by the provided tuple of ranges `block`, which gives the range of indices
        to place into the buffer along each of the axis. The index counting is done
        in spin orbitals, so the full range in each axis is `range(0, 2 * nf)`.
        """

    def has_eri_phys_asym_ffff(self) -> bool:
        """
        Returns whether `fill_eri_phys_asym_ffff` function is implemented and
        should be used(*True*) or whether antisymmetrisation should be done inside
        adcc starting from the `fill_eri_ffff` function (*False*)
        """

    def flush_cache(self):
        """
        This function is called to signal that potential cached data could now be
        flushed to save memory or other resources.
        This can be used to purge e.g.
        intermediates for the computation of electron-repulsion integral tensor data.
        """


==> anc/cascade.py <==
#!/usr/bin/env python3
import adcc
import psi4

from matplotlib import pyplot as plt

# Run SCF in Psi4 (Forcing C1 point group symmetry)
mol = psi4.geometry("""
    units au; symmetry c1
    O 0 0 0; H 0 0 1.795239827225189; H 1.693194615993441 0 -0.599043184453037
""".replace(";", "\n"))
psi4.core.be_quiet()
psi4.set_options({'basis': "cc-pvtz", 'e_convergence': 1e-7})
_, wfn = psi4.energy('SCF', return_wfn=True)

# Run ADC(1) on 7 singlets
n_singlets = 7
adc_1 = adcc.adc1(wfn, n_singlets=n_singlets)

# Build guess for ADC(2) by appending a zero doubles part to each vector
adc2matrix = adcc.AdcMatrix("adc2", adc_1.ground_state)
def append_doubles_block(adc1_vector):
    symmetries = adcc.guess_symmetries(adc2matrix,
                                       spin_block_symmetrisation="symmetric")
    return adcc.AmplitudeVector(adc1_vector["s"], adcc.Tensor(symmetries[1]))
guesses_1 = [append_doubles_block(exv) for exv in adc_1.excitation_vectors]

# Run ADC(2), ADC(2x) and ADC(3)
adc_2 =  adcc.adc2(adc2matrix, n_singlets=n_singlets, guesses=guesses_1)
adc_x = adcc.adc2x(adc_2.ground_state, n_singlets=n_singlets,
                     guesses=adc_2.excitation_vectors)
adc_3 =  adcc.adc3(adc_x.ground_state, n_singlets=n_singlets,
                     guesses=adc_x.excitation_vectors)

adc_1.plot_spectrum(label="ADC(1)")
adc_2.plot_spectrum(label="ADC(2)")
adc_x.plot_spectrum(label="ADC(2)-x")
adc_3.plot_spectrum(label="ADC(3)")
plt.legend()
plt.show()


==> anc/cvs_example.py <==
#!/usr/bin/env python3
import adcc
import matplotlib
import matplotlib.pyplot as plt

from pyscf import gto, scf

mol = gto.M(
    atom='C       0.0000000000     0.0000000000     1.3836545197;'
         'C       0.0000000000     0.0000000000     0.0624718520;'
         'H       0.9374006976     0.0000000000     1.9085904157;'
         'H      -0.9374006976     0.0000000000     1.9085904157;'
         'F       1.0780878284     0.0000000000    -0.6951077256;'
         'F      -1.0780878284     0.0000000000    -0.6941077256',
    basis="6-311++G**",
    unit="angstrom"
)
scfres = scf.RHF(mol)
scfres.conv_tol = 1e-12
scfres.conv_tol_grad = 1e-9
scfres.kernel()

# Determine how many virtuals to freeze to get 10%
refstate = adcc.ReferenceState(scfres)
n_freeze = int(0.5 + 0.1 * refstate.mospaces.n_orbs_alpha("v1"))

# Run the calculations
n_states = 20
statecode = [
    "adcc.cvs_adc2x(scfres, n_singlets={}, n_core_orbitals=4)".format(n_states),
    "adcc.cvs_adc2x(scfres, n_singlets={}, n_core_orbitals=[2, 3])".format(n_states),
    ("adcc.cvs_adc2x(scfres, n_singlets={}, n_core_orbitals=2, "
     "frozen_core=2)".format(n_states)),
    ("adcc.cvs_adc2x(scfres, n_singlets={}, n_core_orbitals=[2, 3], "
     "frozen_virtual={})".format(n_states, n_freeze)),
]
cvs_CF = eval(statecode[0])
cvs_C = eval(statecode[1])
freeze = eval(statecode[2])
cvs_vir = eval(statecode[3])


print(cvs_CF.describe())
print(cvs_C.describe())
print(freeze.describe())
print(cvs_vir.describe())

#
# Plotting
#
tex_premable = [
    r"\usepackage[T1]{fontenc}",
    r"\usepackage[utf8]{inputenc}",
    r"\usepackage{lmodern}",
    r"\usepackage{amsmath}",
]
pgf_with_rc_fonts = {
    "pgf.texsystem": "pdflatex",
    "font.family": "serif",
    "font.size": 12,
    "axes.labelsize": 12,
    "text.usetex": True,
    "text.latex.preamble": tex_premable,
    "pgf.rcfonts": False,
    "pgf.preamble": tex_premable,
}
matplotlib.rcParams.update(pgf_with_rc_fonts)
fig, ax = plt.subplots(figsize=(8, 6))

# Plot spectra
pres = []
pres.append(cvs_CF.plot_spectrum(label="F1s and C1s in CVS"))
pres.append(cvs_C.plot_spectrum(label="C1s in CVS"))
pres.append(freeze.plot_spectrum(label="F1s frozen"))
pres.append(cvs_vir.plot_spectrum(label=r"C1s in CVS, top 10\% virtuals frozen"))
colors = [p[0].get_color() for p in pres]

# Plot text on top
linestext = [l.replace("_", r"\_") for l in statecode]
pos = (0.07, 1.2)
commonargs = dict(transform=ax.transAxes, fontsize=11, verticalalignment="top",
                  fontfamily="Computer Modern Typewriter")

ax.text(*pos, "\n".join(linestext), **commonargs,
        bbox=dict(boxstyle="round", facecolor="white", alpha=0.5), color="w")
for i, color in enumerate(colors):
    ax.text(pos[0], pos[1] - 0.038 * i, linestext[i], **commonargs,
            color=color)

plt.xlim(285, 295)
plt.ylim(0.000, 0.012)

plt.legend()
plt.savefig('cvs_example.pdf', bbox_inches="tight")


==> anc/dump_matrices.py <==
#!/usr/bin/env python3
import os
import adcc

from pyscf import gto, scf

import h5py


def dump_matrix(basis, method):
    key = basis.replace("*", "s").replace("-", "").lower()
    fn = "water_" + key + "_" + method + ".hdf5"
    if os.path.isfile(fn):
        return
    else:
        print("Working on ", basis, " ", method)

    mol = gto.M(
        atom="""O 0 0 0
                H 0 0 1.795239827225189
                H 1.693194615993441 0 -0.599043184453037""",
        basis=basis,
        unit="Bohr"
    )
    scfres = scf.RHF(mol)
    scfres.conv_tol = 1e-13
    scfres.kernel()

    mat = adcc.AdcMatrix(method, adcc.ReferenceState(scfres))
    key = basis.replace("*", "s").replace("-", "").lower()
    fn = "water_" + key + "_" + method + ".hdf5"
    mat = mat.to_dense_matrix()
    with h5py.File(fn, "w") as fp:
        fp.create_dataset("adc_matrix", data=mat, compression="gzip")


if __name__ == "__main__":
    dump_matrix("sto-3g", "adc1")
    dump_matrix("sto-3g", "adc2")
    dump_matrix("sto-3g", "adc3")


==> anc/nr_calculations/BLG/nile_red_pe_adc2_adcc.py <==
#!/usr/bin/env python3
## vi: tabstop=4 shiftwidth=4 softtabstop=4 expandtab
import adcc
import libadcc
import cppe
import numpy as np
import json

from pyscf import gto, scf, lib
from pyscf.solvent import pol_embed
from pyscf.tools import cubegen
from pyscf import solvent

lib.num_threads(32)
thread_pool = libadcc.ThreadPool(32, 32)

# Run SCF in pyscf
mol = gto.M(
    atom="""
C    44.265000    45.233000    45.451000
C    42.946000    45.875000    44.984000
N    42.777000    45.826000    43.543000
C    43.080000    46.961000    42.667000
C    42.233000    48.212000    43.088000
C    42.593000    44.564000    42.956000
C    41.490000    43.850000    43.372000
C    41.101000    42.591000    42.880000
C    41.915000    41.984000    41.876000
C    43.154000    42.687000    41.560000
C    43.414000    43.970000    42.033000
O    44.074000    42.100000    40.757000
C    43.791000    40.854000    40.277000
C    44.607000    40.296000    39.351000
C    44.313000    39.014000    38.606000
O    45.085000    38.573000    37.765000
C    42.983000    38.457000    38.794000
C    42.517000    37.430000    37.964000
C    41.326000    36.779000    38.280000
C    40.447000    37.369000    39.242000
C    40.839000    38.446000    40.040000
C    42.155000    38.995000    39.835000
C    42.538000    40.175000    40.594000
N    41.665000    40.712000    41.489000
H    45.049000    45.851000    45.035000
H    44.516000    44.255000    45.097000
H    44.355000    45.218000    46.563000
H    42.114000    45.433000    45.502000
H    42.861000    46.931000    45.310000
H    44.179000    47.286000    42.641000
H    42.752000    46.568000    41.675000
H    42.611000    48.418000    44.040000
H    41.138000    48.055000    42.941000
H    42.475000    49.165000    42.501000
H    40.832000    44.272000    44.125000
H    40.325000    42.016000    43.331000
H    44.291000    44.409000    41.560000
H    45.508000    40.786000    39.175000
H    43.151000    37.062000    37.180000
H    40.929000    35.954000    37.704000
H    39.378000    37.062000    39.158000
H    40.246000    38.878000    40.859000
    """,
    basis="cc-pvdz",
)

pe_options = cppe.PeOptions()
pe_options.do_diis = True
pe_options.potfile = "nilered_in_blg_1000WAT.pot"
pe = pol_embed.PolEmbed(mol, pe_options)
pe.verbose = 4

lib.num_threads(32)

scfres = solvent.PE(scf.RHF(mol), pe)
scfres.conv_tol = 1e-10
scfres.conv_tol_grad = 1e-8
scfres.verbose = 4
scfres.kernel()

print(adcc.banner())

# Run an adc2 calculation:
state = adcc.adc2(scfres, n_singlets=3, conv_tol=1e-5)

ptss_list = []
ptlr_list = []
# Print results
print()
print(
    "  st  ex.ene. (au)         f     transition dipole moment (au)"
    "        state dip (au)"
    "        ptSS corr (au)         ptLR (au) "
)
for i, val in enumerate(state.excitation_energies):
    tdm_mo = state.transition_dms[i]
    tdm_ao = tdm_mo.to_ao_basis(state.reference_state)
    ρ_tdm_tot = (tdm_ao[0] + tdm_ao[1]).to_ndarray()
    e, _ = scfres._pol_embed.kernel(ρ_tdm_tot, elec_only=True)
    ptlr = 2.0 * e
    ptlr_list.append(ptlr)

    opdm_mo = state.state_diffdms[i]
    opdm_ao = opdm_mo.to_ao_basis(state.reference_state)
    ρdiff_opdm_ao = (opdm_ao[0] + opdm_ao[1]).to_ndarray()
    ptss, _ = scfres._pol_embed.kernel(ρdiff_opdm_ao, elec_only=True)
    ptss_list.append(ptss)

    fmt = "{0:2d}  {1:12.8g} {2:9.3g}   [{3:9.3g}, {4:9.3g}, {5:9.3g}]"
    fmt += "   [{6:9.3g}, {7:9.3g}, {8:9.3g}]"
    fmt += "   {9:12.8g} {10:12.8g}"
    print(
        state.kind[0],
        fmt.format(
            i,
            val,
            state.oscillator_strengths[i],
            *state.transition_dipole_moments[i],
            *state.state_dipole_moments[i],
            ptss,
            ptlr
        ),
    )
    # Dump LUNTO and HONTO
    u, s, v = np.linalg.svd(ρ_tdm_tot)
    # LUNTOs
    cubegen.orbital(mol=mol, coeff=u.T[0], outfile="nto_{}_LUNTO.cube".format(i))
    # HONTOs
    cubegen.orbital(mol=mol, coeff=v[0], outfile="nto_{}_HONTO.cube".format(i))

# Print timings summary:
print()
print(state.timer.describe())

print("Number of orbitals:", state.reference_state.n_orbs)
results = {
    "excitation_energies": state.excitation_energies.tolist(),
    "oscillator_strengths": state.oscillator_strengths.tolist(),
    "ptss": ptss_list,
    "ptlr": ptlr_list,
}
with open("results_nile_red_blg.json", "w") as json_file:
    json.dump(results, json_file)


==> anc/nr_calculations/vacuum/nile_red_adc2_adcc.py <==
#!/usr/bin/env python3
## vi: tabstop=4 shiftwidth=4 softtabstop=4 expandtab
import adcc
import libadcc

from pyscf import gto, scf, lib
from matplotlib import pyplot as plt
import json

lib.num_threads(32)
thread_pool = libadcc.ThreadPool(32, 32)

# Run SCF in pyscf
mol = gto.M(
    atom="""
      C   0.27812370431808      1.67799706433198      0.05303450044432
      C   0.45285037034284      1.90525730119212     -1.44800930678034
      N   1.11651102957946      0.80438639287253     -2.13069466714461
      C   0.25344686176467     -0.22440281232970     -2.69043511896325
      C   -0.15209273138513      0.03955743307279     -4.14038489580455
      C   2.48472368371448      0.74440359776252     -2.25453347585288
      C   3.32837158699297      1.69400459940962     -1.60757225981238
      C   4.70363498248368      1.63215484310263     -1.73872425413962
      C   5.32417908319115      0.63143577302088     -2.50381678215105
      C   4.48965804951387     -0.30522723634995     -3.13102587447949
      C   3.10544707901087     -0.26389337931057     -3.02600350310044
      O   5.03761194046719     -1.30070694623165     -3.88564801979747
      C   6.38696309523395     -1.38887650151956     -4.02212638927200
      C   6.90650769076478     -2.39142877944742     -4.76367723162242
      C   8.35585235683613     -2.54734162576218     -4.93914435256588
      O   8.83416170782160     -3.46044106358362     -5.58937445211989
      C   9.22968712662360     -1.52428480766742     -4.27251508472770
      C   10.61753056218062     -1.62487274458797     -4.42541634537020
      C   11.45776189982877     -0.69784058342125     -3.81874336737732
      C   10.91231704402883      0.33957894192036     -3.04989894392275
      C   9.53484656973317      0.44847307335080     -2.89367867687597
      C   8.68182979124663     -0.48266143334276     -3.50512169107743
      C   7.21582322454989     -0.37269719112866     -3.34153452102456
      N   6.70379478644936      0.57247941106098     -2.63135987899233
      H   -0.32105333041565      0.77361952827959      0.24512304832216
      H   -0.23597799167421      2.53307617732096      0.52029071951575
      H   1.25238438959504      1.54841864780001      0.54881996591638
      H   -0.53198612389266      2.04353101042046     -1.92294297574220
      H   1.00351019645540      2.83938846399293     -1.63666753916171
      H   0.74447765874044     -1.20509627033105     -2.59547152957928
      H   -0.64573920719429     -0.28306356418155     -2.05611409908183
      H   0.72843456567176      0.07876802818014     -4.79979223004086
      H   -0.82466026872848     -0.75207205537553     -4.50733885539778
      H   -0.68084988834615      1.00203654505374     -4.22849429771860
      H   2.89820985077741      2.47897636109435     -0.98704679017176
      H   5.34608836041306      2.36218235695722     -1.24015556245550
      H   2.53945957815993     -1.01968591259515     -3.56762747275325
      H   6.25441332443388     -3.12195025246585     -5.24515252758806
      H   11.00476591405813     -2.44823989604193     -5.03017406687360
      H   12.54185219408565     -0.77788203643945     -3.94011704349345
      H   11.57163989232773      1.06881359611591     -2.57031148767225
      H   9.09049939024157      1.25063594580072     -2.30091266349397
    """,
    basis="cc-pvdz",
)
scfres = scf.RHF(mol)
scfres.conv_tol = 1e-10
scfres.conv_tol_grad = 1e-8
scfres.verbose = 4
scfres.kernel()

print(adcc.banner())

# Run an adc2 calculation:
state = adcc.adc2(scfres, n_singlets=3, conv_tol=1e-5)

# Print results
print()
print(
    "  st  ex.ene. (au)         f     transition dipole moment (au)"
    "        state dip (au)"
)
for i, val in enumerate(state.excitation_energies):
    fmt = "{0:2d}  {1:12.8g} {2:9.3g}   [{3:9.3g}, {4:9.3g}, {5:9.3g}]"
    fmt += "   [{6:9.3g}, {7:9.3g}, {8:9.3g}]"
    print(
        state.kind[0],
        fmt.format(
            i,
            val,
            state.oscillator_strengths[i],
            *state.transition_dipole_moments[i],
            *state.state_dipole_moments[i]
        ),
    )

# Print timings summary:
print()
print(state.timer.describe())

print("Number of orbitals:", state.reference_state.n_orbs)

results = {
    "excitation_energies": state.excitation_energies.tolist(),
    "oscillator_strengths": state.oscillator_strengths.tolist(),
    "ptss": [],
    "ptlr": [],
}
with open("results_nile_red_vac.json", "w") as json_file:
    json.dump(results, json_file)


==> anc/nr_calculations/water/nile_red_pe_adc2_adcc.py <==
#!/usr/bin/env python3
## vi: tabstop=4 shiftwidth=4 softtabstop=4 expandtab
import adcc
import libadcc
import cppe
import numpy as np
import json

from pyscf import gto, scf, lib
from pyscf.solvent import pol_embed
from pyscf.tools import cubegen
from pyscf import solvent

lib.num_threads(32)
thread_pool = libadcc.ThreadPool(32, 32)

# Run SCF in pyscf
mol = gto.M(
    atom="""
C    28.793000    32.803000    28.486000
C    29.488000    32.299000    27.320000
N    30.182000    31.015000    27.451000
C    31.237000    31.117000    28.480000
C    30.762000    30.766000    29.900000
C    29.634000    29.842000    27.026000
C    30.269000    28.672000    27.439000
C    29.682000    27.474000    27.145000
C    28.414000    27.350000    26.510000
C    27.792000    28.529000    26.085000
C    28.350000    29.740000    26.403000
O    26.575000    28.569000    25.575000
C    25.919000    27.328000    25.380000
C    24.695000    27.290000    24.781000
C    24.009000    26.059000    24.457000
O    23.015000    26.047000    23.747000
C    24.579000    24.801000    25.082000
C    23.919000    23.564000    24.972000
C    24.464000    22.434000    25.531000
C    25.687000    22.496000    26.159000
C    26.393000    23.708000    26.225000
C    25.828000    24.893000    25.681000
C    26.525000    26.123000    25.886000
N    27.727000    26.169000    26.441000
H    28.024000    32.105000    28.955000
H    28.244000    33.667000    28.216000
H    29.416000    33.206000    29.356000
H    28.764000    32.092000    26.504000
H    30.202000    33.054000    27.009000
H    32.113000    30.624000    28.094000
H    31.531000    32.193000    28.488000
H    29.779000    30.234000    30.024000
H    31.554000    30.090000    30.367000
H    30.744000    31.730000    30.554000
H    31.265000    28.700000    27.955000
H    30.197000    26.528000    27.366000
H    27.784000    30.605000    26.102000
H    24.327000    28.206000    24.327000
H    22.973000    23.598000    24.457000
H    23.982000    21.424000    25.481000
H    26.234000    21.645000    26.532000
H    27.292000    23.851000    26.796000
    """,
    basis="cc-pvdz",
)

pe_options = cppe.PeOptions()
pe_options.do_diis = True
pe_options.potfile = "nilered_in_water.pot"
pe = pol_embed.PolEmbed(mol, pe_options)
pe.verbose = 4

lib.num_threads(32)

scfres = solvent.PE(scf.RHF(mol), pe)
scfres.conv_tol = 1e-10
scfres.conv_tol_grad = 1e-8
scfres.verbose = 4
scfres.kernel()

print(adcc.banner())

# Run an adc2 calculation:
state = adcc.adc2(scfres, n_singlets=3, conv_tol=1e-5)

ptss_list = []
ptlr_list = []
# Print results
print()
print(
    "  st  ex.ene. (au)         f     transition dipole moment (au)"
    "        state dip (au)"
    "        ptSS corr (au)         ptLR (au) "
)
for i, val in enumerate(state.excitation_energies):
    tdm_mo = state.transition_dms[i]
    tdm_ao = tdm_mo.to_ao_basis(state.reference_state)
    ρ_tdm_tot = (tdm_ao[0] + tdm_ao[1]).to_ndarray()
    e, _ = scfres._pol_embed.kernel(ρ_tdm_tot, elec_only=True)
    ptlr = 2.0 * e
    ptlr_list.append(ptlr)

    opdm_mo = state.state_diffdms[i]
    opdm_ao = opdm_mo.to_ao_basis(state.reference_state)
    ρdiff_opdm_ao = (opdm_ao[0] + opdm_ao[1]).to_ndarray()
    ptss, _ = scfres._pol_embed.kernel(ρdiff_opdm_ao, elec_only=True)
    ptss_list.append(ptss)

    fmt = "{0:2d}  {1:12.8g} {2:9.3g}   [{3:9.3g}, {4:9.3g}, {5:9.3g}]"
    fmt += "   [{6:9.3g}, {7:9.3g}, {8:9.3g}]"
    fmt += "   {9:12.8g} {10:12.8g}"
    print(
        state.kind[0],
        fmt.format(
            i,
            val,
            state.oscillator_strengths[i],
            *state.transition_dipole_moments[i],
            *state.state_dipole_moments[i],
            ptss,
            ptlr
        ),
    )
    # Dump LUNTO and HONTO
    u, s, v = np.linalg.svd(ρ_tdm_tot)
    # LUNTOs
    cubegen.orbital(mol=mol, coeff=u.T[0], outfile="nto_{}_LUNTO.cube".format(i))
    # HONTOs
    cubegen.orbital(mol=mol, coeff=v[0], outfile="nto_{}_HONTO.cube".format(i))

# Print timings summary:
print()
print(state.timer.describe())

print("Number of orbitals:", state.reference_state.n_orbs)

results = {
    "excitation_energies": state.excitation_energies.tolist(),
    "oscillator_strengths": state.oscillator_strengths.tolist(),
    "ptss": ptss_list,
    "ptlr": ptlr_list,
}
with open("results_nile_red_water.json", "w") as json_file:
    json.dump(results, json_file)


==> anc/nr_calculations/water/nilered_in_water.pot <==
! Generated by PyFraME
@COORDINATES
1932
AA
O     30.23500000    22.53200000    38.85300000         1
H     30.52200000    22.28300000    37.95500000         2
H     30.05600000    21.57300000    39.21900000         3
O     35.83400000    23.19600000    27.35000000         4
H     35.81000000    23.42900000    26.41400000         5
H     36.46500000    23.87500000    27.70400000         6
O     38.19000000    20.79800000    30.99800000         7
H     39.08600000    20.52900000    30.61200000         8
H     38.14100000    20.16000000    31.74400000         9
O     22.83800000    20.05400000    36.84200000        10
H     22.46200000    19.80200000    35.95800000        11
H     23.00200000    19.10900000    37.16800000        12
O     26.72600000    23.83400000    15.50200000        13
H     26.09700000    23.13000000    15.71700000        14
H     27.47800000    23.60800000    16.06600000        15
O     21.47300000    31.10600000    32.69500000        16
H     20.67100000    31.48400000    33.21800000        17
H     20.93400000    30.61800000    32.01500000        18
O     28.06400000    41.85900000    34.49300000        19
H     27.97600000    41.57000000    33.56500000        20
H     27.88300000    40.99500000    34.94900000        21
O     15.69000000    26.55000000    28.35500000        22
H     15.42600000    25.65500000    28.03800000        23
H     14.80200000    26.86900000    28.66700000        24
O     39.08100000    36.33600000    26.30000000        25
H     39.67100000    36.52300000    25.54800000        26
H     39.67900000    35.88400000    26.91500000        27
O     17.11300000    21.20600000    31.98000000        28
H     17.33600000    21.89000000    31.33200000        29
H     17.72600000    20.47800000    31.67800000        30
O     25.78300000    12.45200000    28.81400000        31
H     24.82500000    12.22400000    28.89500000        32
H     25.69400000    13.45700000    28.90100000        33
O     22.87400000    12.81600000    29.13600000        34
H     22.55600000    13.74300000    29.00500000        35
H     22.20000000    12.22800000    28.77200000        36
O     18.73500000    24.01300000    14.48200000        37
H     18.46900000    23.98400000    15.43100000        38
H     19.61700000    23.57700000    14.57200000        39
O     31.26100000    34.29000000    32.57600000        40
H     30.47700000    33.65400000    32.46500000        41
H     30.85000000    35.02400000    31.98500000        42
O     25.46400000    19.03000000    25.96300000        43
H     24.48300000    18.82000000    25.97300000        44
H     25.45200000    19.77300000    26.61600000        45
O     16.70200000    12.79800000    29.86400000        46
H     15.83700000    13.15100000    29.63300000        47
H     17.16700000    13.64700000    30.09900000        48
O     29.34400000    44.63500000    33.93200000        49
H     29.04800000    43.75600000    33.85900000        50
H     30.20200000    44.67900000    33.51300000        51
O     18.63400000    15.64600000    29.06000000        52
H     17.73800000    16.02100000    29.27100000        53
H     19.08400000    15.72500000    29.94300000        54
O     25.14700000    44.82500000    28.16600000        55
H     24.77500000    45.19000000    27.37400000        56
H     24.99800000    45.51600000    28.81800000        57
O     33.80900000    33.43100000    32.92800000        58
H     32.96400000    33.89400000    32.94600000        59
H     33.85700000    33.03900000    32.04900000        60
O     23.92500000    17.12300000    34.51200000        61
H     23.86200000    16.88800000    33.59400000        62
H     24.83700000    17.44900000    34.65700000        63
O     20.07400000    22.78800000    18.89800000        64
H     20.59000000    23.57700000    19.15100000        65
H     19.82700000    22.43300000    19.79800000        66
O     38.76400000    28.21800000    22.43700000        67
H     39.16300000    29.06200000    22.81600000        68
H     38.05600000    28.48600000    21.87800000        69
O     32.32800000    23.29100000    21.01300000        70
H     31.64000000    23.82600000    21.39200000        71
H     32.24500000    22.48600000    21.49500000        72
O     24.22700000    30.98100000    22.66900000        73
H     25.03800000    30.53200000    22.28200000        74
H     23.99500000    31.54100000    21.92700000        75
O     19.72500000    31.37000000    15.18900000        76
H     19.67000000    31.38100000    16.14900000        77
H     20.64600000    30.94800000    15.09000000        78
O     27.27300000    28.50700000    32.18400000        79
H     28.15500000    28.27900000    32.51400000        80
H     27.45500000    29.18500000    31.51600000        81
O     33.19500000    22.41800000    18.25200000        82
H     32.90700000    22.80800000    17.38000000        83
H     32.62400000    22.93600000    18.84400000        84
O     23.93000000    15.13300000    37.00100000        85
H     24.03600000    15.55800000    36.12300000        86
H     23.21500000    14.49200000    36.71100000        87
O     24.15400000    31.19700000    30.65000000        88
H     23.28300000    31.52300000    30.34600000        89
H     24.29600000    31.70500000    31.44700000        90
O     23.61600000    38.19800000    36.20900000        91
H     23.53000000    38.86200000    35.48100000        92
H     22.78700000    37.67300000    36.02200000        93
O     25.10200000    30.28400000    28.28800000        94
H     24.94500000    31.04400000    27.73800000        95
H     24.77400000    30.55900000    29.18400000        96
O     13.19400000    30.39200000    22.53400000        97
H     12.80000000    30.21800000    21.63200000        98
H     13.56200000    31.26300000    22.40200000        99
O     24.78800000    41.35000000    24.82800000       100
H     24.31300000    41.40200000    23.97000000       101
H     25.64700000    41.76900000    24.53900000       102
O     33.45600000    32.25100000    30.73700000       103
H     32.56000000    32.05500000    30.41100000       104
H     34.01100000    31.80900000    30.06500000       105
O     36.29000000    28.65700000    20.31600000       106
H     36.10700000    27.70100000    20.25500000       107
H     35.70600000    28.88900000    21.07200000       108
O     31.45100000    35.32400000    37.30500000       109
H     32.42600000    35.42500000    37.33600000       110
H     31.22100000    35.63600000    36.45300000       111
O     24.61600000    31.32900000    14.43500000       112
H     25.03200000    30.48200000    14.07200000       113
H     25.32400000    31.96200000    14.20200000       114
O     28.99400000    12.21300000    27.70500000       115
H     28.03400000    12.23300000    27.54400000       116
H     29.23100000    13.15500000    27.74600000       117
O     18.78000000    30.53600000    17.66700000       118
H     18.48700000    31.23400000    18.30800000       119
H     19.44800000    30.11600000    18.24500000       120
O     34.74600000    22.23800000    33.65300000       121
H     33.90700000    21.84200000    33.56900000       122
H     34.92200000    22.68100000    32.80600000       123
O     25.72500000    16.92400000    32.00600000       124
H     26.53200000    17.38500000    31.77100000       125
H     25.04700000    17.58100000    31.86500000       126
O     39.16800000    27.85200000    38.98400000       127
H     38.72000000    26.99800000    39.18000000       128
H     39.54200000    27.75700000    38.09300000       129
O     34.66400000    29.07200000    32.81900000       130
H     35.58700000    29.43100000    32.74800000       131
H     34.57400000    28.88100000    31.83300000       132
O     17.63500000    21.87000000    20.37400000       133
H     17.09100000    21.33400000    20.93900000       134
H     18.47600000    21.43500000    20.39400000       135
O     43.68000000    31.00200000    26.58900000       136
H     43.18400000    31.46600000    25.85400000       137
H     42.90300000    30.66000000    27.04600000       138
O     35.63200000    25.99500000    20.72800000       139
H     35.29300000    25.63500000    21.59200000       140
H     35.13900000    25.52200000    20.05000000       141
O     33.76800000    36.37300000    15.56400000       142
H     33.63300000    35.69900000    16.33800000       143
H     32.95300000    36.22900000    15.12000000       144
O     20.60100000    41.30100000    30.36700000       145
H     21.29300000    42.00200000    30.16500000       146
H     19.89500000    41.65300000    29.77200000       147
O     19.59000000    26.71400000    20.26400000       148
H     20.31200000    26.13200000    20.01400000       149
H     19.98600000    27.59300000    20.13900000       150
O     24.79900000    20.36300000    28.31000000       151
H     23.93100000    20.09300000    28.62800000       152
H     24.96000000    21.15500000    28.89800000       153
O     16.44000000    30.98300000    30.42900000       154
H     16.79600000    30.19100000    30.10200000       155
H     17.18700000    31.48600000    30.76700000       156
O     37.28400000    37.51100000    32.26000000       157
H     36.84100000    36.67400000    32.16500000       158
H     36.61700000    38.14500000    32.00400000       159
O     35.18700000    22.25300000    22.16200000       160
H     34.97400000    22.92200000    21.43800000       161
H     34.65100000    21.48000000    21.84400000       162
O     38.93300000    17.63700000    25.76500000       163
H     39.16900000    16.89700000    25.30300000       164
H     38.13600000    17.98200000    25.36600000       165
O     40.63500000    35.12700000    28.02100000       166
H     41.33000000    35.57400000    28.60600000       167
H     41.25600000    34.62500000    27.42300000       168
O     27.10900000    39.24700000    32.25400000       169
H     27.80900000    39.12400000    31.60900000       170
H     27.51300000    39.01800000    33.12200000       171
O     37.95300000    39.08000000    29.05000000       172
H     38.74100000    38.82500000    29.64800000       173
H     37.19800000    39.03400000    29.64100000       174
O     32.16500000    39.23400000    18.43800000       175
H     32.20900000    38.79200000    19.36000000       176
H     32.35800000    40.12900000    18.76400000       177
O     20.13400000    21.90600000    37.47500000       178
H     21.08500000    21.72700000    37.22400000       179
H     19.75000000    21.04200000    37.25300000       180
O     37.52500000    28.27900000    27.08700000       181
H     37.30500000    29.11200000    27.43300000       182
H     38.46500000    28.24900000    26.98000000       183
O     14.23200000    16.05300000    22.94500000       184
H     15.09700000    16.39000000    22.58000000       185
H     13.81000000    15.78000000    22.08800000       186
O     19.83700000    28.79200000    12.19200000       187
H     19.34400000    28.02200000    12.66700000       188
H     20.74200000    28.47400000    12.20900000       189
O     27.12000000    30.29800000    30.41800000       190
H     27.05100000    31.26400000    30.62100000       191
H     26.78300000    30.26500000    29.50600000       192
O     22.85500000    23.61700000    31.67400000       193
H     22.25300000    24.42600000    31.67400000       194
H     22.80200000    23.43900000    32.66700000       195
O     27.19300000    42.24600000    23.34200000       196
H     27.69000000    42.66700000    24.05700000       197
H     27.84600000    41.47700000    23.17400000       198
O     18.33000000    34.92000000    18.57400000       199
H     17.75500000    35.70800000    18.73200000       200
H     17.96100000    34.60600000    17.69600000       201
O     23.68600000    18.18600000    16.72700000       202
H     24.41300000    18.63300000    17.15200000       203
H     23.66000000    18.56300000    15.82600000       204
O     23.08200000    23.51100000    13.10900000       205
H     23.69700000    22.74300000    12.90200000       206
H     23.78800000    24.21800000    13.26300000       207
O     37.68500000    26.75400000    30.33200000       208
H     38.27400000    27.50200000    30.44100000       209
H     37.93700000    26.21300000    31.15100000       210
O     18.65900000    26.85400000    13.50200000       211
H     19.17900000    25.99100000    13.27500000       212
H     18.17300000    26.49200000    14.30200000       213
O     32.18900000    37.83700000    20.83900000       214
H     32.62100000    37.00800000    21.04500000       215
H     32.04500000    38.19600000    21.78000000       216
O     31.89800000    20.95800000    30.47500000       217
H     31.93900000    21.96400000    30.42300000       218
H     32.90900000    20.80800000    30.55500000       219
O     19.24000000    35.39100000    32.79000000       220
H     18.36800000    35.03500000    32.85500000       221
H     19.02700000    36.34100000    32.46900000       222
O     29.98800000    31.03900000    24.00700000       223
H     30.48700000    31.89700000    24.11400000       224
H     29.07900000    31.33600000    24.03800000       225
O     28.23600000    19.42200000    37.54400000       226
H     27.37900000    19.84800000    37.72700000       227
H     27.93100000    18.46800000    37.45000000       228
O     22.23800000    27.88300000    30.68200000       229
H     22.75800000    28.48100000    31.24400000       230
H     22.84700000    28.01400000    29.87600000       231
O     12.89200000    23.85100000    17.32900000       232
H     11.98500000    24.13400000    17.62200000       233
H     13.51000000    24.42200000    17.83200000       234
O     37.60300000    32.33800000    37.50600000       235
H     37.96200000    32.07500000    38.38100000       236
H     38.20800000    33.10100000    37.35500000       237
O     17.28100000    26.55400000    15.70600000       238
H     17.78500000    27.10200000    16.31700000       239
H     17.41800000    25.65200000    16.04800000       240
O     29.81600000    12.56900000    21.78800000       241
H     29.81300000    13.30100000    22.45400000       242
H     28.97400000    12.74600000    21.33600000       243
O     32.21100000    29.57100000    34.16500000       244
H     32.97600000    29.59500000    33.54100000       245
H     32.47200000    30.32500000    34.73300000       246
O     26.66100000    33.15200000    30.83700000       247
H     26.42000000    33.64200000    31.62600000       248
H     26.25000000    33.71800000    30.13900000       249
O     15.90600000    26.10200000    31.29000000       250
H     16.11900000    26.27100000    32.21700000       251
H     15.22400000    26.85600000    31.21800000       252
O     16.78400000    24.15400000    34.07200000       253
H     17.50200000    24.15700000    33.48000000       254
H     17.19100000    24.48500000    34.91000000       255
O     34.74600000    29.15300000    38.13600000       256
H     35.07800000    29.09700000    39.05500000       257
H     34.71100000    30.09800000    37.97500000       258
O     39.96000000    20.03600000    26.31600000       259
H     39.51900000    19.09700000    26.33200000       260
H     39.04900000    20.53800000    26.29900000       261
O     27.07800000    30.41700000    19.61000000       262
H     27.94300000    30.57300000    19.18300000       263
H     26.51300000    30.32700000    18.78700000       264
O     38.65500000    23.14200000    21.27700000       265
H     38.39000000    24.03900000    21.26300000       266
H     37.89200000    22.64900000    21.63800000       267
O     33.04800000    37.42900000    30.54100000       268
H     32.22900000    36.89500000    30.74500000       269
H     33.19300000    37.23400000    29.62300000       270
O     32.95800000    21.93400000    37.79000000       271
H     32.55200000    21.77200000    36.89700000       272
H     32.75800000    22.91800000    37.81900000       273
O     37.23500000    21.84000000    34.76600000       274
H     36.72600000    21.55400000    35.54300000       275
H     36.50200000    22.12200000    34.21800000       276
O     18.44300000    30.79600000    23.92100000       277
H     17.85700000    30.78300000    23.14700000       278
H     18.44600000    31.77600000    24.13500000       279
O     39.53000000    34.79100000    33.40100000       280
H     38.82000000    35.46300000    33.46600000       281
H     39.59700000    34.49500000    34.37900000       282
O     25.16300000    15.94700000    22.30000000       283
H     26.11300000    15.87000000    22.67700000       284
H     25.07100000    16.91600000    22.25000000       285
O     36.54400000    34.83100000    29.78500000       286
H     36.77200000    34.05800000    30.34200000       287
H     36.24800000    35.43800000    30.45800000       288
O     23.70200000    18.38900000    31.30300000       289
H     23.75900000    19.36900000    31.43700000       290
H     23.01900000    18.33500000    30.59100000       291
O     32.42900000    43.99300000    24.76100000       292
H     32.86100000    44.88400000    24.77000000       293
H     32.91200000    43.58300000    24.02200000       294
O     22.41400000    20.20700000    19.95700000       295
H     21.69800000    20.82500000    20.32800000       296
H     21.96900000    20.07200000    19.09700000       297
O     27.88100000    24.44600000    31.50000000       298
H     27.46500000    24.58200000    30.60000000       299
H     27.09600000    24.20900000    32.04300000       300
O     38.50800000    24.70400000    31.77200000       301
H     39.25200000    24.33500000    31.28700000       302
H     38.68700000    24.30000000    32.64500000       303
O     24.02400000    31.17300000    25.33500000       304
H     23.99600000    32.16100000    25.42800000       305
H     24.16500000    31.13800000    24.34400000       306
O     32.27700000    25.69400000    32.06200000       307
H     31.52500000    26.30400000    32.42500000       308
H     32.69200000    25.58300000    32.97100000       309
O     23.17800000    26.23700000    37.14100000       310
H     23.06600000    26.21800000    38.09100000       311
H     23.29800000    27.19000000    36.97100000       312
O     39.36700000    27.66800000    32.85500000       313
H     39.26600000    27.23300000    33.71800000       314
H     40.29800000    27.42500000    32.65500000       315
O     31.64700000    38.39800000    27.01400000       316
H     32.48400000    38.09300000    27.40000000       317
H     31.27900000    37.61200000    26.64300000       318
O     32.72600000    12.85600000    24.97600000       319
H     32.31500000    13.65900000    25.34500000       320
H     32.36100000    12.16000000    25.50100000       321
O     29.29800000    38.47400000    30.80000000       322
H     29.83300000    39.22100000    31.02900000       323
H     29.08600000    38.63300000    29.85700000       324
O     29.14200000    10.08000000    22.39100000       325
H     30.13300000    10.30000000    22.46300000       326
H     28.85300000    11.01400000    22.24900000       327
O     31.53500000    33.45200000    23.68400000       328
H     31.87300000    34.41700000    23.60600000       329
H     32.35800000    33.03400000    23.36400000       330
O     31.36500000    34.69100000    20.84800000       331
H     30.72900000    34.35000000    21.56600000       332
H     31.18800000    33.83300000    20.27100000       333
O     30.23600000    28.05100000    37.15600000       334
H     30.25900000    28.60400000    37.93400000       335
H     31.16600000    28.17400000    36.85100000       336
O     20.42300000    27.78600000    26.83300000       337
H     19.87700000    27.89700000    26.02400000       338
H     21.08900000    28.51600000    26.69000000       339
O     24.14200000    26.58400000    20.95100000       340
H     24.62200000    25.78200000    21.36800000       341
H     24.76600000    27.28000000    21.25800000       342
O     32.91700000    32.22300000    35.42900000       343
H     33.30900000    32.74000000    34.68700000       344
H     33.63200000    32.22300000    36.04800000       345
O     26.20700000    43.99000000    34.42700000       346
H     26.40500000    44.52500000    33.71400000       347
H     26.80000000    43.23500000    34.41400000       348
O     27.44400000    38.22600000    26.05300000       349
H     26.71900000    38.60100000    25.52500000       350
H     27.91900000    37.75100000    25.30200000       351
O     22.28400000    24.57300000    16.95300000       352
H     21.84600000    23.93800000    16.27200000       353
H     22.03300000    25.41300000    16.41200000       354
O     17.31200000    30.17400000    15.09100000       355
H     17.70700000    29.41300000    14.56900000       356
H     18.17200000    30.66100000    15.25200000       357
O     34.00000000    42.32100000    22.80900000       358
H     34.31100000    41.62500000    22.18300000       359
H     34.89500000    42.59500000    23.20300000       360
O     24.93400000    41.50300000    22.08800000       361
H     25.77900000    41.86300000    22.43000000       362
H     24.73900000    42.17000000    21.39500000       363
O     21.91500000    32.12200000    29.57600000       364
H     21.44500000    32.77400000    30.11500000       365
H     21.13900000    31.61600000    29.17800000       366
O     33.01100000    43.58500000    30.83600000       367
H     32.51200000    44.42600000    30.91400000       368
H     33.78800000    43.85300000    31.34800000       369
O     24.08800000    33.12800000    17.89800000       370
H     24.64900000    33.92200000    17.66600000       371
H     23.24600000    33.44700000    17.55000000       372
O     26.56200000    37.02200000    21.64400000       373
H     26.23600000    36.40400000    20.94000000       374
H     25.87700000    37.75700000    21.48700000       375
O     26.38300000    17.29100000    35.40600000       376
H     26.26700000    17.40900000    36.33700000       377
H     27.10500000    16.63200000    35.31700000       378
O     30.49900000    17.16100000    16.43200000       379
H     30.93400000    16.96200000    17.33200000       380
H     29.80700000    16.47500000    16.43100000       381
O     27.45800000    31.33300000    15.71000000       382
H     27.18800000    32.18900000    15.50900000       383
H     28.15300000    31.40600000    16.37200000       384
O     22.24400000    30.25100000    15.25100000       385
H     22.94200000    30.71100000    14.74800000       386
H     22.72500000    29.57200000    15.74500000       387
O     42.90000000    24.93000000    30.87900000       388
H     43.45100000    24.65500000    30.07700000       389
H     42.07600000    24.37600000    30.67900000       390
O     20.39800000    27.25500000    34.25200000       391
H     21.12400000    27.84300000    34.51700000       392
H     20.52800000    26.52200000    34.91200000       393
O     31.89800000    24.39500000    26.91200000       394
H     31.09000000    24.52800000    26.41600000       395
H     31.55100000    24.15100000    27.77900000       396
O     29.16000000    32.86600000    32.07000000       397
H     28.40100000    33.02500000    31.44700000       398
H     28.66500000    32.31400000    32.68500000       399
O     36.69400000    30.67500000    32.68100000       400
H     36.65300000    31.09700000    33.59900000       401
H     37.03800000    31.53100000    32.25500000       402
O     21.30600000    25.17800000    35.51200000       403
H     21.89400000    24.53000000    35.06500000       404
H     21.86200000    25.39400000    36.26300000       405
O     24.75300000    33.13900000    40.27200000       406
H     24.33400000    34.03900000    40.34800000       407
H     25.67300000    33.39300000    40.47300000       408
O     15.57400000    16.09600000    32.19400000       409
H     15.67700000    15.31300000    32.79700000       410
H     16.31700000    16.66500000    32.51700000       411
O     25.44800000    12.32800000    32.60300000       412
H     24.54000000    12.64200000    32.34000000       413
H     25.68400000    13.13200000    33.19700000       414
O     44.07900000    29.85200000    31.71400000       415
H     43.56800000    29.33600000    32.37300000       416
H     43.57500000    29.57700000    30.89800000       417
O     23.65200000    28.70700000    17.39200000       418
H     24.04600000    29.58500000    17.56500000       419
H     23.35900000    28.51500000    18.29300000       420
O     20.14200000    36.47400000    23.07700000       421
H     20.18200000    37.21000000    23.73400000       422
H     19.44800000    36.78200000    22.46800000       423
O     15.23000000    24.37100000    22.00200000       424
H     14.84700000    23.57300000    21.53500000       425
H     15.00600000    24.08700000    22.92900000       426
O     32.99400000    14.96400000    29.06600000       427
H     33.55300000    14.51900000    28.38100000       428
H     32.12100000    14.76400000    28.67700000       429
O     28.34800000    15.79400000    19.81300000       430
H     27.77500000    15.98900000    18.98400000       431
H     28.04500000    16.61500000    20.32700000       432
O     30.68000000    18.45500000    30.64400000       433
H     31.54100000    17.96000000    30.63900000       434
H     31.02900000    19.37500000    30.84600000       435
O     34.14400000    37.08800000    28.00400000       436
H     33.77100000    36.22300000    28.12800000       437
H     35.06500000    36.87700000    27.74700000       438
O     16.13900000    26.63700000    18.79000000       439
H     16.39600000    25.73300000    18.68000000       440
H     15.85000000    26.65800000    19.74300000       441
O     32.62800000    36.01100000    24.43300000       442
H     33.46900000    36.20400000    24.74900000       443
H     32.37400000    36.78000000    23.88200000       444
O     27.18900000    27.27500000    12.66100000       445
H     27.40300000    27.76800000    11.82000000       446
H     28.01100000    26.70100000    12.62900000       447
O     17.09900000    22.86300000    26.69200000       448
H     17.70800000    22.02000000    26.63300000       449
H     17.52600000    23.33900000    25.97000000       450
O     37.89200000    41.14700000    27.07100000       451
H     38.19800000    40.51000000    27.76400000       452
H     37.87300000    41.95400000    27.60300000       453
O     22.73900000    29.44700000    39.63600000       454
H     22.95800000    29.75100000    38.73700000       455
H     22.76600000    28.49400000    39.57300000       456
O     22.99200000    36.85700000    21.46300000       457
H     22.59400000    36.80400000    22.35100000       458
H     23.46300000    37.71200000    21.59000000       459
O     30.43400000    24.25600000    24.32000000       460
H     29.97000000    24.34600000    23.41100000       461
H     30.53300000    23.28600000    24.37600000       462
O     25.92300000    20.86800000    20.88600000       463
H     26.56000000    21.36700000    21.43400000       464
H     25.51600000    20.34400000    21.56600000       465
O     26.68000000    31.88600000    38.31700000       466
H     26.79400000    31.00400000    38.64000000       467
H     26.19100000    32.35500000    39.01800000       468
O     36.28100000    14.24300000    25.27400000       469
H     36.62800000    14.43400000    24.38800000       470
H     35.87500000    15.11300000    25.49000000       471
O     31.61700000    32.76800000    42.40800000       472
H     31.96300000    32.24100000    43.19100000       473
H     30.81200000    33.10400000    42.75100000       474
O     17.70000000    19.90600000    18.05700000       475
H     17.62500000    18.97100000    17.72000000       476
H     16.95900000    19.88300000    18.68500000       477
O     40.37200000    23.66000000    30.11900000       478
H     40.00500000    23.83400000    29.20400000       479
H     40.75300000    22.80800000    30.05800000       480
O     17.97400000    33.45700000    16.02300000       481
H     17.30800000    32.76600000    16.10900000       482
H     18.78100000    32.98900000    15.77600000       483
O     25.49700000    21.13800000    14.00800000       484
H     25.99300000    20.90900000    13.20200000       485
H     26.01900000    20.53700000    14.64300000       486
O     14.41700000    32.74000000    21.72800000       487
H     14.69800000    33.07600000    20.87900000       488
H     13.94100000    33.52100000    22.07100000       489
O     29.18200000    39.31700000    28.08100000       490
H     29.93800000    39.06700000    27.56100000       491
H     28.42600000    38.92400000    27.69700000       492
O     24.27100000    35.38800000    31.77400000       493
H     24.62800000    35.70800000    32.65000000       494
H     23.33500000    35.31400000    32.07700000       495
O     42.79400000    32.04100000    24.44700000       496
H     42.95300000    31.60600000    23.56500000       497
H     43.52100000    32.69000000    24.44700000       498
O     29.09400000    21.49900000    24.42000000       499
H     28.92000000    21.95000000    25.28600000       500
H     29.93000000    21.08300000    24.59600000       501
O     34.93400000    37.18000000    18.49000000       502
H     34.44000000    36.47700000    18.96500000       503
H     34.27800000    37.67500000    18.04600000       504
O     15.80700000    31.50800000    16.65800000       505
H     15.59100000    30.80500000    17.30900000       506
H     16.38600000    30.99600000    16.04500000       507
O     23.68600000    40.12500000    38.46400000       508
H     23.47800000    39.62200000    39.27300000       509
H     23.66000000    39.38400000    37.81200000       510
O     37.71100000    22.80500000    37.75200000       511
H     38.43100000    22.27700000    37.38400000       512
H     36.93900000    22.19300000    37.57700000       513
O     25.75500000    28.95700000    37.44200000       514
H     24.91900000    29.23100000    36.97300000       515
H     25.56900000    28.02000000    37.54900000       516
O     12.49900000    19.92200000    20.13700000       517
H     11.56200000    20.06300000    20.27500000       518
H     12.78300000    19.73400000    21.01600000       519
O     27.70600000    32.46900000    23.68000000       520
H     27.76200000    33.20000000    24.30400000       521
H     27.10400000    32.84000000    22.99000000       522
O     23.08900000    26.58300000    39.84300000       523
H     24.04200000    26.51200000    39.77700000       524
H     23.03100000    26.81900000    40.82300000       525
O     36.46600000    25.16800000    34.56300000       526
H     35.80600000    24.60000000    34.98200000       527
H     35.97700000    26.02500000    34.57100000       528
O     31.29700000    15.14200000    25.92500000       529
H     30.72400000    14.65500000    26.51000000       530
H     31.69100000    15.78900000    26.50100000       531
O     34.91500000    20.19900000    31.11100000       532
H     35.51700000    20.66100000    31.70600000       533
H     35.39800000    20.23600000    30.24200000       534
O     29.86000000    26.22400000    35.37500000       535
H     29.86200000    26.97500000    34.75700000       536
H     30.01000000    26.76300000    36.22800000       537
O     42.18100000    34.68700000    32.73000000       538
H     41.23800000    34.55700000    33.04700000       539
H     42.68300000    34.21500000    33.34400000       540
O     27.78500000    41.07600000    29.51700000       541
H     27.72800000    41.77200000    28.87400000       542
H     28.06000000    40.36300000    28.90100000       543
O     21.29600000    36.89400000    30.29700000       544
H     21.42500000    37.56300000    31.01000000       545
H     21.45300000    37.43900000    29.51400000       546
O     21.92500000    16.44200000    18.19400000       547
H     22.38200000    17.09700000    17.67000000       548
H     21.92400000    15.65700000    17.69300000       549
O     28.15400000    24.26300000    35.73300000       550
H     27.27500000    24.65300000    35.74300000       551
H     28.72000000    25.08900000    35.64300000       552
O     31.19400000    15.52700000    20.71900000       553
H     30.28700000    15.73600000    20.46700000       554
H     31.62600000    15.69500000    19.84300000       555
O     43.22100000    28.03300000    34.11300000       556
H     42.73500000    27.67100000    33.26200000       557
H     42.65200000    28.80600000    34.25300000       558
O     34.00700000    33.08200000    27.61100000       559
H     34.60000000    32.47300000    28.09400000       560
H     33.81200000    32.54700000    26.81500000       561
O     23.62100000    32.57100000    33.18900000       562
H     23.04000000    33.34800000    33.26000000       563
H     22.97800000    31.85800000    33.13500000       564
O     28.03000000    27.85800000    18.03100000       565
H     27.30500000    27.16200000    18.01500000       566
H     28.08400000    27.98700000    17.06400000       567
O     34.04700000    24.81700000    22.82700000       568
H     33.80400000    23.96900000    23.31200000       569
H     33.35800000    25.35600000    23.21800000       570
O     33.29900000    17.32900000    19.98000000       571
H     33.02900000    16.70000000    19.20600000       572
H     32.59200000    17.97600000    19.86900000       573
O     14.78300000    24.31500000    27.20500000       574
H     14.71800000    24.57200000    26.23600000       575
H     15.50200000    23.68000000    27.13200000       576
O     32.16800000    26.23400000    23.71300000       577
H     31.73400000    27.10300000    23.57500000       578
H     31.40600000    25.69300000    23.92400000       579
O     22.48300000    31.39900000    19.92600000       580
H     23.04600000    30.67300000    20.31600000       581
H     23.10000000    31.74200000    19.27500000       582
O     28.24600000    38.41600000    34.50400000       583
H     29.10600000    38.45100000    34.98000000       584
H     27.98100000    37.45300000    34.60100000       585
O     23.59700000    12.28100000    20.18600000       586
H     22.95800000    11.81000000    19.57300000       587
H     24.17100000    11.51400000    20.42100000       588
O     26.67500000    33.33800000    21.15400000       589
H     26.11900000    34.16500000    21.06200000       590
H     26.14500000    32.81300000    20.52200000       591
O     35.47100000    27.94600000    35.02100000       592
H     35.17700000    28.09500000    34.07400000       593
H     34.58300000    27.75600000    35.37400000       594
O     35.59100000    18.76800000    22.31700000       595
H     35.81200000    18.00300000    21.75400000       596
H     34.95500000    19.33300000    21.77700000       597
O     26.45600000    17.75500000    29.11800000       598
H     27.02900000    18.13000000    29.79100000       599
H     26.03800000    18.51300000    28.71400000       600
O     18.70800000    18.77200000    31.42800000       601
H     18.20100000    18.36000000    32.15400000       602
H     19.62300000    18.50500000    31.71200000       603
O     20.69400000    15.59500000    20.31800000       604
H     21.38400000    15.89000000    20.93900000       605
H     21.12200000    15.86800000    19.41800000       606
O     36.64500000    26.70200000    37.31900000       607
H     37.55300000    26.80900000    36.96000000       608
H     36.28600000    27.61300000    37.16200000       609
O     29.08300000    22.80900000    33.34500000       610
H     28.83600000    23.62900000    32.85100000       611
H     28.94600000    23.10400000    34.23400000       612
O     31.32800000    32.39900000    38.29600000       613
H     32.18200000    32.49700000    37.84800000       614
H     31.01000000    33.32900000    38.37000000       615
O     28.30200000    26.35900000    39.45000000       616
H     28.44400000    27.07900000    40.13500000       617
H     28.14300000    25.58900000    40.01000000       618
O     19.52200000    30.12600000    31.24100000       619
H     19.63000000    30.20500000    30.25400000       620
H     18.92100000    30.87900000    31.39700000       621
O     23.15100000    39.57200000    34.06300000       622
H     22.40300000    39.62400000    33.39700000       623
H     23.46400000    40.44800000    34.08300000       624
O     31.42700000    26.28700000    39.48000000       625
H     30.47800000    26.49300000    39.40300000       626
H     31.76000000    27.11200000    39.86900000       627
O     32.60400000    43.60200000    20.83100000       628
H     32.64300000    44.60300000    20.93500000       629
H     32.92100000    43.39800000    21.75700000       630
O     26.13200000    23.38500000    19.26700000       631
H     25.51400000    23.25400000    18.47100000       632
H     25.84500000    22.58000000    19.75900000       633
O     33.90100000    35.19800000    20.14200000       634
H     34.44100000    35.23500000    20.93600000       635
H     33.00400000    35.03500000    20.48900000       636
O     13.91200000    28.24900000    31.18200000       637
H     13.69600000    28.49400000    30.22500000       638
H     14.17500000    29.08700000    31.50800000       639
O     34.85000000    31.97100000    37.45400000       640
H     35.78200000    31.81700000    37.12900000       641
H     34.95000000    32.80000000    37.92400000       642
O     17.86300000    14.35200000    22.30900000       643
H     18.48800000    13.82100000    22.92600000       644
H     17.60300000    13.60900000    21.72500000       645
O     13.78000000    17.14900000    19.65800000       646
H     13.48300000    18.09800000    19.70300000       647
H     12.91300000    16.68200000    19.77000000       648
O     20.94800000    29.43400000    22.71500000       649
H     20.32400000    29.76600000    23.34800000       650
H     21.81200000    29.49200000    23.18200000       651
O     36.27700000    38.87000000    26.25700000       652
H     36.35800000    39.56800000    26.88300000       653
H     36.49500000    38.07900000    26.77800000       654
O     27.43400000    15.29200000    23.79700000       655
H     27.58700000    15.85300000    24.58200000       656
H     28.32200000    15.10100000    23.50400000       657
O     22.18900000    29.80200000    26.75800000       658
H     21.65700000    30.56500000    26.40400000       659
H     23.03700000    30.04100000    26.28300000       660
O     16.90700000    36.96600000    30.61900000       661
H     17.74600000    37.30100000    31.00200000       662
H     17.01800000    37.29400000    29.70500000       663
O     30.63800000    36.24700000    30.85200000       664
H     30.10700000    36.99200000    31.29000000       665
H     30.12000000    36.15500000    29.98300000       666
O     39.13000000    33.21300000    28.73100000       667
H     39.66500000    33.97100000    28.38100000       668
H     38.76000000    33.49900000    29.52100000       669
O     15.59600000    17.26700000    17.54700000       670
H     15.31400000    18.07000000    17.01400000       671
H     15.15700000    17.55400000    18.38600000       672
O     20.68300000    17.12800000    15.20300000       673
H     21.45200000    16.81600000    14.66900000       674
H     20.85100000    16.73700000    16.01400000       675
O     21.66000000    36.35800000    36.00700000       676
H     21.58100000    35.40500000    36.25200000       677
H     20.70100000    36.56600000    36.05500000       678
O     19.19900000    23.77300000    32.41200000       679
H     18.99800000    23.72600000    31.45600000       680
H     19.84300000    24.50500000    32.43400000       681
O     31.18700000    19.57700000    19.40100000       682
H     30.67100000    20.14100000    18.80500000       683
H     30.56900000    19.50800000    20.13900000       684
O     37.18400000    31.78700000    21.44200000       685
H     37.44200000    31.61500000    22.39100000       686
H     36.76800000    30.91400000    21.27900000       687
O     27.23400000    44.27300000    31.82000000       688
H     27.82600000    44.95300000    31.39400000       689
H     27.75700000    43.45800000    31.70500000       690
O     28.10800000    37.03900000    23.82000000       691
H     28.50700000    36.16500000    24.15500000       692
H     27.88800000    36.66300000    22.95500000       693
O     27.65400000    31.69100000    34.56600000       694
H     27.62200000    30.88400000    35.05900000       695
H     28.66000000    31.91200000    34.62600000       696
O     30.65400000    30.26500000    15.59100000       697
H     30.99500000    30.17800000    14.73800000       698
H     30.26500000    31.16800000    15.62400000       699
O     29.53100000    24.15800000    28.79400000       700
H     28.84500000    24.77900000    29.22400000       701
H     30.08700000    23.97300000    29.54500000       702
O     14.66600000    30.24200000    25.02800000       703
H     14.01300000    30.12900000    24.34900000       704
H     14.97700000    29.37100000    25.17700000       705
O     18.30800000    18.56900000    15.58800000       706
H     19.13200000    18.06000000    15.39700000       707
H     17.63800000    17.83600000    15.50000000       708
O     38.87100000    37.05200000    20.48600000       709
H     38.94400000    37.58100000    21.28700000       710
H     39.43600000    36.28200000    20.69200000       711
O     37.65200000    34.64100000    35.56100000       712
H     37.14600000    35.43400000    35.24300000       713
H     37.55900000    34.77400000    36.52600000       714
O     24.81500000    41.73100000    35.49800000       715
H     25.47100000    42.36700000    35.90200000       716
H     24.54500000    42.29300000    34.75000000       717
O     37.12100000    25.44800000    28.07200000       718
H     37.11500000    25.78400000    28.96000000       719
H     36.54900000    26.11600000    27.59800000       720
O     27.55900000    19.39700000    33.94500000       721
H     27.17000000    18.84700000    34.58800000       722
H     27.85300000    20.14800000    34.49800000       723
O     30.07900000    33.01400000    15.18800000       724
H     30.53700000    33.28200000    14.36700000       725
H     30.09300000    33.88000000    15.69300000       726
O     37.75900000    34.75300000    22.72800000       727
H     37.37100000    35.65400000    22.67700000       728
H     37.98500000    34.55200000    21.82800000       729
O     38.24200000    30.42800000    39.53200000       730
H     39.13500000    30.56200000    39.93200000       731
H     38.36000000    29.46100000    39.25000000       732
O     21.76800000    19.03000000    29.38200000       733
H     21.05100000    18.52000000    28.90400000       734
H     21.24300000    19.86900000    29.50600000       735
O     25.08600000    35.12400000    29.30700000       736
H     24.91000000    35.26700000    30.26000000       737
H     24.93200000    36.02500000    28.98300000       738
O     28.67600000    42.30200000    25.53200000       739
H     28.28200000    42.64700000    26.42900000       740
H     29.55000000    42.68000000    25.64500000       741
O     29.73500000    30.00400000    18.17100000       742
H     29.27400000    29.16700000    18.23400000       743
H     29.89100000    30.08700000    17.16400000       744
O     26.36100000    27.32000000    34.43400000       745
H     26.65700000    27.79200000    33.60800000       746
H     26.92000000    27.79100000    35.10900000       747
O     18.09700000    32.32400000    31.94300000       748
H     18.60900000    32.40000000    32.82400000       749
H     17.58000000    33.11200000    32.06100000       750
O     20.55000000    29.22400000    20.15200000       751
H     21.30100000    29.85400000    20.04100000       752
H     20.50300000    29.35000000    21.16900000       753
O     18.85700000    21.64700000    23.93200000       754
H     18.67200000    22.59800000    24.01900000       755
H     18.71000000    21.38900000    24.88100000       756
O     33.30600000    17.33300000    30.69800000       757
H     34.28100000    17.52500000    30.61800000       758
H     33.25200000    16.44000000    30.38700000       759
O     38.74600000    28.86400000    18.79100000       760
H     38.21700000    29.33900000    18.12300000       761
H     38.12400000    28.77900000    19.48800000       762
O     22.58300000    15.90300000    25.65700000       763
H     22.76300000    16.80600000    25.37200000       764
H     21.72500000    16.03600000    26.10700000       765
O     26.32900000    24.73500000    29.27400000       766
H     25.79700000    25.28900000    29.94700000       767
H     25.56800000    24.56400000    28.66400000       768
O     21.20400000    26.64000000    15.82700000       769
H     21.38700000    27.61200000    15.77100000       770
H     20.26300000    26.69800000    16.22900000       771
O     23.78100000    28.03500000    28.42000000       772
H     23.22600000    28.38800000    27.66300000       773
H     24.55700000    28.60100000    28.39500000       774
O     24.67600000    19.30200000    18.97200000       775
H     23.83900000    19.82800000    19.28300000       776
H     25.32800000    19.81900000    19.54600000       777
O     27.08200000    38.04300000    39.81100000       778
H     27.52100000    38.97500000    39.73700000       779
H     26.86700000    37.91700000    38.86200000       780
O     26.13400000    25.88800000    18.21600000       781
H     25.65300000    25.64100000    17.39000000       782
H     25.91500000    25.24800000    18.83200000       783
O     20.22100000    20.40800000    17.83900000       784
H     19.29500000    20.22800000    17.76000000       785
H     20.19200000    21.36800000    18.05700000       786
O     29.31500000    25.86300000    19.37400000       787
H     30.05800000    26.19300000    18.82700000       788
H     28.64400000    26.60400000    19.20500000       789
O     26.34000000    35.84400000    26.63400000       790
H     26.00400000    36.62100000    27.08100000       791
H     26.31000000    35.22200000    27.42200000       792
O     23.51900000    21.10300000    15.76200000       793
H     22.88200000    20.49500000    15.32100000       794
H     24.22400000    21.08100000    15.05500000       795
O     15.60800000    16.13200000    25.25700000       796
H     15.30000000    17.00600000    25.51800000       797
H     15.21500000    15.99300000    24.43600000       798
O     22.78100000    34.21900000    25.07700000       799
H     23.06800000    33.94300000    25.99800000       800
H     23.68100000    34.66300000    24.80000000       801
O     41.91100000    30.59800000    34.30500000       802
H     41.98300000    31.51000000    34.60200000       803
H     41.05400000    30.60100000    33.83300000       804
O     36.63200000    25.78900000    23.69200000       805
H     35.71900000    25.61000000    23.45800000       806
H     36.54300000    26.74800000    24.01100000       807
O     34.61000000    41.95700000    33.62300000       808
H     35.54300000    41.97400000    34.00700000       809
H     34.38900000    41.06600000    33.64100000       810
O     37.69800000    33.11200000    40.97700000       811
H     37.55000000    32.49600000    41.75800000       812
H     36.94100000    32.81600000    40.43100000       813
O     26.63500000    19.27200000    15.37700000       814
H     26.41100000    18.25000000    15.30200000       815
H     27.55500000    19.17300000    15.72400000       816
O     33.21300000    28.36000000    41.02800000       817
H     32.75200000    29.21100000    40.95000000       818
H     34.13700000    28.66700000    41.08900000       819
O     41.68400000    37.22200000    32.47900000       820
H     42.57800000    37.51800000    32.11200000       821
H     41.93800000    36.26600000    32.58900000       822
O     20.24700000    25.66700000    23.83900000       823
H     19.45600000    25.93500000    23.28100000       824
H     20.93200000    25.69600000    23.16300000       825
O     19.51800000    32.23500000    34.38300000       826
H     18.92300000    32.90300000    34.78400000       827
H     19.54800000    31.60700000    35.12800000       828
O     28.19900000    42.39200000    20.65200000       829
H     27.98300000    41.52800000    20.29100000       830
H     27.87400000    42.32700000    21.55000000       831
O     18.75500000    11.40500000    27.21300000       832
H     18.14500000    12.19400000    27.40300000       833
H     18.52800000    11.21900000    26.30400000       834
O     41.42800000    24.38600000    23.22900000       835
H     40.80100000    24.87900000    22.75800000       836
H     40.84500000    23.86200000    23.83600000       837
O     25.99500000    28.83000000    21.44700000       838
H     26.56700000    28.40800000    22.16800000       839
H     26.70200000    29.31700000    20.97100000       840
O     19.72100000    18.79900000    22.30100000       841
H     20.05600000    17.96400000    22.66400000       842
H     19.23400000    18.43600000    21.52700000       843
O     30.21700000    40.17000000    25.09800000       844
H     30.77500000    40.13800000    25.90700000       845
H     29.61100000    40.86600000    25.30400000       846
O     25.76600000    16.84500000    18.20400000       847
H     25.42600000    17.68300000    18.56300000       848
H     25.28300000    16.22300000    18.73300000       849
O     29.56200000    17.65300000    28.29200000       850
H     30.06300000    18.27100000    28.85400000       851
H     29.08200000    18.27500000    27.71800000       852
O     30.15500000    29.71300000    39.19100000       853
H     30.56900000    30.54800000    38.88800000       854
H     29.59800000    30.03000000    39.93400000       855
O     18.36000000    22.54300000    29.46000000       856
H     18.51000000    23.49800000    29.60300000       857
H     18.03900000    22.56600000    28.57100000       858
O     22.58800000    23.03500000    34.20800000       859
H     21.86000000    22.41800000    33.94700000       860
H     23.24300000    22.34800000    34.46700000       861
O     29.78200000    19.66800000    21.86600000       862
H     29.98200000    19.07300000    22.69300000       863
H     30.38500000    20.37000000    22.16000000       864
O     31.67300000    32.84400000    18.81800000       865
H     30.82200000    32.41100000    18.65400000       866
H     32.17600000    32.08700000    19.25600000       867
O     35.44400000    31.76500000    17.39100000       868
H     36.11000000    31.05400000    17.22200000       869
H     35.23700000    31.95900000    16.47000000       870
O     36.52000000    18.51900000    24.91300000       871
H     36.24700000    18.43500000    23.97900000       872
H     35.97200000    17.77400000    25.31200000       873
O     29.34000000    32.71500000    21.03100000       874
H     28.39600000    32.93600000    21.13400000       875
H     29.29800000    31.81200000    21.49100000       876
O     44.07400000    32.46200000    31.64600000       877
H     43.35000000    32.40800000    30.93500000       878
H     44.17200000    31.46900000    31.67700000       879
O     13.19200000    31.32000000    26.86500000       880
H     13.80800000    31.08300000    26.07500000       881
H     12.49400000    30.65000000    26.65800000       882
O     29.30000000    21.27600000    29.40800000       883
H     28.72700000    20.95000000    30.19000000       884
H     30.07800000    21.49400000    29.90200000       885
O     16.01400000    16.28800000    29.59900000       886
H     15.99800000    16.26400000    30.63400000       887
H     15.09900000    15.86000000    29.50900000       888
O     30.80000000    43.47000000    26.94900000       889
H     31.28200000    43.66600000    26.10300000       890
H     30.81800000    44.40700000    27.33800000       891
O     16.26700000    36.33000000    23.80600000       892
H     15.86300000    37.06300000    24.30400000       893
H     17.04000000    36.77200000    23.38200000       894
O     32.38800000    23.35200000    15.82900000       895
H     32.82200000    24.17400000    15.47300000       896
H     32.32600000    22.88500000    14.91600000       897
O     20.15800000    38.87400000    24.13400000       898
H     20.33200000    39.51400000    23.38400000       899
H     20.62400000    39.28000000    24.84800000       900
O     24.07900000    39.95000000    18.86700000       901
H     23.48100000    39.42500000    18.26900000       902
H     23.87100000    40.83100000    18.52800000       903
O     41.91900000    27.26500000    31.79700000       904
H     42.24300000    26.38900000    31.55300000       905
H     42.20300000    27.84200000    31.05600000       906
O     32.07800000    43.59400000    33.80400000       907
H     32.51400000    43.72200000    34.68700000       908
H     32.71300000    42.95100000    33.43500000       909
O     38.41100000    33.83800000    25.32800000       910
H     38.20600000    34.12900000    24.47100000       911
H     38.27500000    34.67700000    25.86000000       912
O     30.82100000    27.57000000    42.48000000       913
H     31.27600000    27.53000000    43.30400000       914
H     31.52800000    27.88100000    41.84200000       915
O     42.14700000    34.65000000    23.21800000       916
H     41.65200000    34.46700000    22.38000000       917
H     42.16500000    33.76500000    23.57000000       918
O     41.59800000    39.50500000    26.07500000       919
H     40.81600000    38.95900000    25.80600000       920
H     42.15000000    38.77600000    26.37800000       921
O     18.47600000    37.69800000    21.25700000       922
H     17.60000000    38.14600000    21.19000000       923
H     18.53200000    37.40800000    20.29300000       924
O     25.61000000    20.21400000    37.04600000       925
H     25.80200000    20.34300000    36.09100000       926
H     24.59800000    20.20500000    36.96100000       927
O     28.39900000    28.35700000    41.30500000       928
H     28.29000000    29.31400000    41.45200000       929
H     29.29300000    28.24700000    41.79300000       930
O     25.82500000    24.69600000    21.72200000       931
H     26.03200000    23.97100000    22.27800000       932
H     26.38900000    24.49000000    20.87900000       933
O     25.57000000    26.37000000    31.22400000       934
H     25.04900000    27.13400000    31.57900000       935
H     26.46300000    26.74500000    31.30000000       936
O     36.37800000    22.91800000    31.32600000       937
H     37.09500000    23.57000000    31.52000000       938
H     36.97000000    22.18700000    31.07500000       939
O     19.93400000    16.06700000    35.15200000       940
H     20.60500000    15.62200000    34.63800000       941
H     19.30100000    15.23800000    35.33400000       942
O     19.76800000    27.62600000    29.45600000       943
H     20.59200000    27.67500000    30.01900000       944
H     20.15500000    27.61400000    28.58000000       945
O     31.81700000    38.32500000    23.51200000       946
H     31.29800000    38.60400000    24.28500000       947
H     32.73500000    38.56700000    23.82500000       948
O     24.30500000    38.88200000    31.05700000       949
H     24.75200000    38.18300000    31.49400000       950
H     24.55200000    39.62200000    31.66800000       951
O     13.23900000    28.31600000    20.04400000       952
H     13.33600000    27.78600000    20.88300000       953
H     12.31300000    27.99200000    19.80500000       954
O     21.77100000    36.50500000    26.27300000       955
H     22.03800000    35.54700000    26.17800000       956
H     21.15000000    36.57300000    25.53300000       957
O     39.46700000    23.26900000    34.23600000       958
H     38.66500000    22.79900000    34.51500000       959
H     40.02600000    22.52700000    33.90300000       960
O     28.76100000    39.90500000    22.75500000       961
H     29.33000000    39.85200000    23.55600000       962
H     28.57500000    39.02400000    22.49800000       963
O     15.41400000    19.84700000    19.45700000       964
H     14.92000000    20.38300000    18.79900000       965
H     14.97700000    20.09200000    20.30500000       966
O     22.70300000    22.62700000    29.07700000       967
H     22.88400000    22.99600000    29.93000000       968
H     23.00200000    23.34200000    28.46400000       969
O     28.08200000    33.81800000    37.00900000       970
H     28.66000000    33.32000000    36.42300000       971
H     27.75800000    33.15600000    37.59800000       972
O     29.25200000    16.20100000    35.33600000       973
H     29.96700000    16.38800000    34.66000000       974
H     29.34800000    15.26500000    35.39400000       975
O     24.63300000    39.94100000    27.26000000       976
H     24.74200000    40.77600000    27.79700000       977
H     24.62100000    40.37200000    26.33400000       978
O     13.64400000    26.56600000    17.48800000       979
H     13.04900000    27.25200000    17.75100000       980
H     14.50500000    26.79400000    17.84600000       981
O     14.64500000    26.93000000    24.24500000       982
H     15.41600000    26.68300000    24.73800000       983
H     14.05100000    27.27900000    24.95000000       984
O     34.51800000    20.61500000    25.80400000       985
H     34.20300000    20.03900000    26.51000000       986
H     34.21400000    20.06000000    25.04600000       987
O     21.22900000    22.97100000    14.95800000       988
H     21.19800000    21.99100000    15.14700000       989
H     21.75800000    22.94000000    14.14000000       990
O     21.22500000     9.82600000    22.99300000       991
H     20.64800000     9.82900000    22.22500000       992
H     21.39200000    10.74600000    23.09800000       993
O     18.57200000    20.66400000    26.37600000       994
H     19.36500000    20.14000000    26.14800000       995
H     18.23600000    20.16100000    27.11000000       996
O     25.77700000    27.73200000    41.20500000       997
H     26.75900000    27.83400000    41.45300000       998
H     25.76700000    28.30900000    40.43500000       999
O     33.88600000    41.34100000    29.26500000      1000
H     33.00300000    41.06600000    29.02400000      1001
H     33.70500000    42.06900000    29.90800000      1002
O     18.57100000    28.30100000    24.92900000      1003
H     18.57100000    27.98700000    23.96400000      1004
H     18.57600000    29.26700000    24.67400000      1005
O     25.57400000    26.24000000    38.82500000      1006
H     26.49000000    26.45300000    39.03900000      1007
H     25.69000000    25.24300000    38.82500000      1008
O     24.94800000    33.84400000    36.13700000      1009
H     25.57200000    33.47700000    36.78200000      1010
H     25.45700000    33.74500000    35.26900000      1011
O     35.64400000    35.41400000    32.39500000      1012
H     35.42300000    35.99400000    33.11700000      1013
H     34.87500000    34.80200000    32.39200000      1014
O     19.12900000    38.28900000    28.61300000      1015
H     20.07100000    38.47600000    28.41100000      1016
H     19.20100000    37.95200000    29.49500000      1017
O     30.67500000    38.95400000    39.80100000      1018
H     31.24400000    38.43100000    40.40100000      1019
H     30.07900000    38.26200000    39.49500000      1020
O     13.30500000    20.97400000    26.64500000      1021
H     13.21800000    21.53500000    27.42800000      1022
H     12.58800000    21.44400000    26.08200000      1023
O     28.38200000    19.10800000    26.17800000      1024
H     27.42300000    19.15100000    26.02900000      1025
H     28.54800000    20.03400000    26.38900000      1026
O     20.91800000    36.39100000    19.89600000      1027
H     20.57000000    35.72700000    20.60000000      1028
H     21.74000000    36.65400000    20.40600000      1029
O     31.56600000    23.73100000    40.72300000      1030
H     31.15000000    23.29000000    39.88800000      1031
H     31.78600000    24.59700000    40.27100000      1032
O     18.24600000    24.42200000    24.91800000      1033
H     17.64600000    25.16300000    25.05600000      1034
H     19.06700000    24.92900000    24.73100000      1035
O     24.56600000    44.25400000    31.52700000      1036
H     25.48300000    44.10600000    31.34800000      1037
H     24.52900000    45.12100000    31.99100000      1038
O     35.23800000    34.71800000    25.91300000      1039
H     34.77800000    34.27800000    26.64600000      1040
H     35.89800000    35.27000000    26.46500000      1041
O     27.50200000    18.13600000    21.71300000      1042
H     26.79800000    18.52500000    22.25400000      1043
H     28.16200000    18.85400000    21.62900000      1044
O     17.76000000    24.26600000    16.96100000      1045
H     16.91100000    23.95100000    17.32500000      1046
H     18.37800000    23.85500000    17.57900000      1047
O     24.84600000    42.14800000    28.86100000      1048
H     24.01300000    42.15400000    29.32900000      1049
H     24.95800000    43.05500000    28.53000000      1050
O     36.66900000    23.21800000    24.30800000      1051
H     36.10600000    22.88200000    23.56800000      1052
H     36.69400000    24.17300000    24.01800000      1053
O     28.95600000    26.90900000    23.20800000      1054
H     29.68400000    27.46700000    22.97300000      1055
H     28.76800000    27.19600000    24.09800000      1056
O     30.39300000    15.17100000    28.44800000      1057
H     30.16700000    15.14900000    29.38800000      1058
H     30.01100000    16.02400000    28.17000000      1059
O     21.78100000    43.38500000    28.76200000      1060
H     21.04800000    43.83400000    28.24600000      1061
H     22.42200000    43.24600000    28.02800000      1062
O     34.74500000    31.92700000    20.01400000      1063
H     34.88700000    31.77300000    19.01000000      1064
H     35.62600000    32.06800000    20.26000000      1065
O     29.15400000    19.52200000    15.88000000      1066
H     29.44400000    19.94300000    16.66900000      1067
H     29.54800000    18.58800000    16.01000000      1068
O     28.80400000    25.14100000    13.57000000      1069
H     29.26400000    25.46400000    14.36900000      1070
H     28.24700000    24.43400000    13.95700000      1071
O     34.25600000    20.09000000    18.15300000      1072
H     33.77300000    20.92700000    18.39900000      1073
H     33.76900000    19.88300000    17.29000000      1074
O     31.04600000    41.42200000    28.85100000      1075
H     31.04800000    42.18800000    28.27900000      1076
H     30.22200000    40.96900000    28.57400000      1077
O     39.28400000    30.25400000    32.41200000      1078
H     39.36900000    29.24200000    32.56100000      1079
H     38.28200000    30.25100000    32.52300000      1080
O     31.45400000    16.96000000    33.57700000      1081
H     31.81500000    17.81000000    33.26500000      1082
H     31.41200000    16.56400000    32.66800000      1083
O     22.77100000    18.55400000    22.34000000      1084
H     22.39700000    19.31800000    21.82700000      1085
H     22.02700000    17.95000000    22.46500000      1086
O     40.04000000    30.52100000    23.50000000      1087
H     40.36100000    30.35300000    24.42000000      1088
H     40.94200000    30.76300000    23.10900000      1089
O     18.89000000    18.85400000    28.53900000      1090
H     18.90200000    19.08900000    29.48000000      1091
H     17.93900000    18.56600000    28.46600000      1092
O     36.53200000    42.81100000    31.37200000      1093
H     35.87800000    42.69700000    32.07000000      1094
H     37.04700000    41.96200000    31.49900000      1095
O     19.30100000    33.72600000    27.61500000      1096
H     19.56400000    34.12900000    28.49500000      1097
H     18.51100000    33.26500000    27.87000000      1098
O     27.39900000    33.63100000    41.20700000      1099
H     27.51100000    34.63400000    41.11100000      1100
H     27.08500000    33.63400000    42.16100000      1101
O     32.79900000    17.50100000    27.05700000      1102
H     33.22200000    17.31600000    27.90100000      1103
H     32.33400000    18.32600000    27.27200000      1104
O     27.92600000    35.75400000    35.03500000      1105
H     27.65600000    35.37100000    35.88100000      1106
H     27.28000000    35.25400000    34.47700000      1107
O     35.28900000    33.59800000    23.53900000      1108
H     35.32900000    34.10000000    24.40200000      1109
H     36.22200000    33.64100000    23.27600000      1110
O     20.92000000    40.55700000    22.28500000      1111
H     20.69300000    40.38100000    21.32200000      1112
H     20.98500000    41.55300000    22.22800000      1113
O     34.56500000    13.48800000    27.20900000      1114
H     34.52900000    12.54800000    27.18500000      1115
H     34.67900000    13.72800000    26.26700000      1116
O     33.25500000    30.68800000    25.21500000      1117
H     33.30200000    31.15900000    24.33800000      1118
H     32.71900000    29.94600000    24.97500000      1119
O     30.15800000    32.45400000    35.77900000      1120
H     30.42800000    32.35200000    36.71900000      1121
H     31.05500000    32.42700000    35.35400000      1122
O     18.31300000    17.38600000    25.38600000      1123
H     17.47200000    17.53700000    25.90800000      1124
H     17.95500000    17.13900000    24.54500000      1125
O     16.71100000    16.87900000    22.23000000      1126
H     17.19900000    17.17000000    21.40600000      1127
H     17.03900000    15.96500000    22.33100000      1128
O     21.33700000    10.71200000    28.45100000      1129
H     21.90500000    10.14500000    27.82800000      1130
H     20.60200000    10.93900000    27.92000000      1131
O     39.09000000    29.18600000    29.61400000      1132
H     38.53100000    29.79600000    29.08500000      1133
H     39.03400000    29.72600000    30.44900000      1134
O     23.76200000    29.10600000    20.22100000      1135
H     23.46300000    28.24500000    20.55500000      1136
H     24.69500000    29.11400000    20.49400000      1137
O     39.13400000    25.69100000    35.13300000      1138
H     38.14000000    25.58200000    34.95900000      1139
H     39.45300000    24.86200000    34.73900000      1140
O     34.92400000    30.98900000    28.95500000      1141
H     35.17800000    30.15800000    29.48200000      1142
H     35.39400000    30.75500000    28.11200000      1143
O     35.01600000    37.26200000    38.15800000      1144
H     35.82500000    36.90500000    38.57500000      1145
H     34.71200000    37.88700000    38.87200000      1146
O     15.17500000    33.03100000    19.06700000      1147
H     16.15900000    32.81400000    19.14700000      1148
H     15.07900000    32.83600000    18.12500000      1149
O     18.66500000    17.33700000    20.31600000      1150
H     18.30000000    16.72700000    19.62700000      1151
H     19.47500000    16.76400000    20.52900000      1152
O     18.09800000    38.25800000    26.17900000      1153
H     18.35500000    37.37800000    25.89300000      1154
H     18.48500000    38.23600000    27.09500000      1155
O     13.53600000    22.44600000    20.53900000      1156
H     13.25300000    21.71500000    20.01000000      1157
H     12.64700000    22.84100000    20.74200000      1158
O     40.89200000    34.97200000    20.81500000      1159
H     40.11800000    34.36200000    20.58200000      1160
H     41.30800000    34.94300000    19.84500000      1161
O     31.65000000    17.71500000    36.77800000      1162
H     31.04100000    17.55600000    36.04800000      1163
H     32.33300000    17.02900000    36.64300000      1164
O     37.44300000    31.91700000    34.87300000      1165
H     37.41800000    32.16800000    35.84300000      1166
H     37.99300000    32.66300000    34.57700000      1167
O     23.82200000    25.05700000    28.16200000      1168
H     23.88300000    25.90600000    28.58700000      1169
H     23.02600000    25.22300000    27.57200000      1170
O     20.29300000    32.71300000    20.84700000      1171
H     21.04500000    32.23800000    20.39500000      1172
H     20.77300000    33.04100000    21.67100000      1173
O     42.01800000    31.92600000    29.69600000      1174
H     41.55300000    32.70600000    29.37800000      1175
H     41.70400000    31.24300000    29.10400000      1176
O     34.24400000    37.82800000    33.61000000      1177
H     33.60400000    38.66100000    33.68600000      1178
H     33.68700000    37.46700000    32.86400000      1179
O     28.14200000    29.37100000    36.02100000      1180
H     27.51700000    29.36300000    36.74600000      1181
H     28.93300000    28.96700000    36.48600000      1182
O     25.39900000    37.53500000    33.56400000      1183
H     25.89300000    38.21400000    33.05500000      1184
H     25.01000000    38.06300000    34.26700000      1185
O     28.54200000    15.10300000    30.65100000      1186
H     28.50900000    15.99100000    31.05300000      1187
H     27.62700000    15.05500000    30.25400000      1188
O     33.28600000    22.85700000    24.59700000      1189
H     33.17600000    23.47400000    25.33000000      1190
H     33.76700000    22.12700000    25.05300000      1191
O     32.55300000    31.01500000    40.54400000      1192
H     32.27800000    31.62600000    41.27800000      1193
H     32.05600000    31.43200000    39.77800000      1194
O     15.81700000    23.47300000    18.90200000      1195
H     16.31100000    22.63400000    19.20200000      1196
H     15.04300000    23.47000000    19.50700000      1197
O     34.14000000    26.22200000    30.13000000      1198
H     33.42200000    25.95600000    30.75800000      1199
H     34.48100000    25.32300000    29.93600000      1200
O     42.36300000    36.20700000    29.64300000      1201
H     41.89700000    36.33000000    30.48500000      1202
H     43.28000000    36.06100000    29.91800000      1203
O     29.72000000    28.49500000    33.64800000      1204
H     29.43000000    29.15500000    34.29600000      1205
H     30.69300000    28.66100000    33.60700000      1206
O     24.73300000    38.93000000    21.24500000      1207
H     24.72200000    39.83800000    21.71800000      1208
H     24.43900000    39.32400000    20.38300000      1209
O     14.87300000    34.30800000    24.65000000      1210
H     15.45600000    35.02500000    24.20300000      1211
H     14.79000000    33.78600000    23.82200000      1212
O     19.97200000    30.43700000    28.63100000      1213
H     20.74100000    30.32100000    28.05300000      1214
H     19.34000000    29.83300000    28.17100000      1215
O     30.48100000    25.74800000    15.55900000      1216
H     30.96500000    26.25800000    16.25500000      1217
H     30.85000000    24.87400000    15.71500000      1218
O     27.36600000    22.43800000    22.64700000      1219
H     27.86900000    21.90300000    23.29400000      1220
H     27.97800000    23.18200000    22.52500000      1221
O     36.64900000    36.47000000    27.50400000      1222
H     37.57800000    36.42400000    27.06700000      1223
H     36.85600000    36.01700000    28.31100000      1224
O     15.78600000    27.74300000    33.58000000      1225
H     16.72000000    28.00600000    33.60700000      1226
H     15.36200000    28.51500000    33.25600000      1227
O     33.21300000    13.94400000    33.82700000      1228
H     32.61100000    13.48600000    34.46200000      1229
H     32.59200000    14.41300000    33.27000000      1230
O     11.58400000    24.30000000    27.39900000      1231
H     11.67900000    23.60500000    28.08100000      1232
H     12.51600000    24.63000000    27.27700000      1233
O     38.90600000    38.22200000    36.76500000      1234
H     39.05400000    37.80400000    35.83200000      1235
H     38.02000000    38.60500000    36.56900000      1236
O     25.71600000    22.17700000    30.06900000      1237
H     26.52500000    22.00000000    30.58500000      1238
H     26.07000000    22.99800000    29.57700000      1239
O     13.13200000    26.54500000    28.95200000      1240
H     12.85900000    25.88300000    29.64300000      1241
H     12.44400000    27.24100000    29.02600000      1242
O     26.05000000    33.55500000    33.55400000      1243
H     25.06000000    33.44000000    33.45100000      1244
H     26.30500000    32.71500000    33.91500000      1245
O     17.07200000    20.24800000    22.56200000      1246
H     17.78400000    20.70700000    23.08400000      1247
H     17.57900000    19.49000000    22.20800000      1248
O     35.68500000    31.07200000    26.02300000      1249
H     36.15000000    31.13700000    25.13700000      1250
H     34.77800000    30.84900000    25.63400000      1251
O     29.62900000    12.52500000    30.56600000      1252
H     29.21900000    13.43700000    30.51600000      1253
H     28.82500000    12.02400000    30.84000000      1254
O     41.70200000    33.25100000    35.02700000      1255
H     41.57100000    33.66900000    35.92900000      1256
H     42.69500000    33.25500000    35.01700000      1257
O     28.85100000    23.67000000    18.14000000      1258
H     29.05400000    24.57300000    18.54300000      1259
H     27.93700000    23.54300000    18.40200000      1260
O     38.52500000    32.71900000    31.59800000      1261
H     39.05200000    31.90600000    31.91400000      1262
H     38.95100000    33.42200000    32.09800000      1263
O     36.26800000    20.65600000    28.74700000      1264
H     36.13100000    21.26900000    27.98700000      1265
H     37.21900000    20.57100000    28.76500000      1266
O     38.20900000    34.01200000    20.04200000      1267
H     37.73700000    34.32100000    19.28000000      1268
H     37.60300000    33.33300000    20.36500000      1269
O     11.98700000    22.65800000    25.02000000      1270
H     11.37600000    22.48500000    24.32100000      1271
H     11.47000000    23.27000000    25.58300000      1272
O     16.50400000    17.93100000    27.48100000      1273
H     16.27200000    17.42100000    28.29300000      1274
H     15.60700000    18.16800000    27.19100000      1275
O     18.33900000    25.26900000    30.05800000      1276
H     17.52800000    25.63200000    30.49500000      1277
H     18.87800000    26.05000000    29.95400000      1278
O     36.52900000    38.55400000    20.20600000      1279
H     36.10300000    38.27200000    19.36000000      1280
H     37.33400000    38.05100000    20.24600000      1281
O     21.77200000    25.41500000    26.42300000      1282
H     21.24000000    25.15300000    25.61000000      1283
H     21.34200000    26.27300000    26.63400000      1284
O     23.32600000    15.14000000    16.24200000      1285
H     23.58300000    15.97300000    16.57900000      1286
H     23.14000000    15.21100000    15.30800000      1287
O     20.36900000    21.52300000    21.47300000      1288
H     20.12300000    20.65400000    21.77400000      1289
H     20.29400000    22.06200000    22.24400000      1290
O     19.88300000    41.24900000    33.08000000      1291
H     20.32700000    41.44500000    32.22700000      1292
H     19.06100000    41.76900000    32.92500000      1293
O     35.43000000    39.00900000    30.66500000      1294
H     34.76200000    38.35000000    30.86800000      1295
H     34.90600000    39.62000000    30.11200000      1296
O     15.48600000    13.95100000    27.11000000      1297
H     15.43600000    14.91900000    26.85800000      1298
H     16.48100000    13.85200000    27.00400000      1299
O     27.26300000    11.44200000    30.94700000      1300
H     26.84000000    11.86800000    30.12900000      1301
H     26.49800000    11.64600000    31.56500000      1302
O     35.86800000    43.24000000    24.64100000      1303
H     35.81400000    42.92700000    25.57000000      1304
H     35.41700000    44.07500000    24.69200000      1305
O     35.32600000    40.71900000    21.05300000      1306
H     35.95800000    39.95300000    20.93900000      1307
H     35.54000000    41.23300000    20.31800000      1308
O     21.57600000    39.00800000    31.70800000      1309
H     21.37400000    39.83800000    31.17600000      1310
H     22.51000000    38.95400000    31.61000000      1311
O     41.23200000    30.02900000    28.09100000      1312
H     40.92900000    30.54000000    27.33200000      1313
H     40.34600000    29.76900000    28.50800000      1314
O     18.68400000    35.59400000    25.93000000      1315
H     19.03100000    35.01000000    26.64900000      1316
H     17.77700000    35.75000000    26.28400000      1317
O     30.15900000    18.14400000    24.02500000      1318
H     30.16100000    17.22200000    23.79300000      1319
H     29.47100000    18.17100000    24.73600000      1320
O     18.04100000    11.05700000    24.70400000      1321
H     17.22300000    11.39700000    25.06100000      1322
H     17.71100000    10.44100000    23.97900000      1323
O     22.01100000    34.80800000    33.58900000      1324
H     21.02100000    35.03000000    33.47600000      1325
H     22.24800000    35.56300000    34.20600000      1326
O     33.10500000    25.43600000    19.78300000      1327
H     33.10200000    25.83700000    20.68200000      1328
H     32.88400000    24.50100000    20.02300000      1329
O     32.61700000    34.94800000    28.87500000      1330
H     33.26600000    34.23500000    28.57800000      1331
H     32.44800000    34.62900000    29.76700000      1332
O     25.13500000    35.24500000    24.41500000      1333
H     25.63600000    35.61000000    23.70300000      1334
H     25.54800000    35.61600000    25.22300000      1335
O     22.97000000    42.70900000    26.48500000      1336
H     23.14700000    43.55100000    26.06000000      1337
H     23.54200000    42.08700000    25.96000000      1338
O     21.04700000    25.25700000    12.06500000      1339
H     21.78500000    24.70300000    12.37900000      1340
H     21.40000000    26.15200000    12.20900000      1341
O     20.16000000    34.48200000    30.14500000      1342
H     20.49100000    35.38500000    30.08700000      1343
H     20.11800000    34.41200000    31.14500000      1344
O     32.95400000    19.04900000    24.15400000      1345
H     32.21100000    18.65500000    24.65500000      1346
H     33.46300000    18.33800000    23.75500000      1347
O     22.54100000    12.21500000    25.22300000      1348
H     22.82800000    11.54700000    24.69300000      1349
H     23.29500000    12.74300000    25.42200000      1350
O     39.60600000    38.36900000    30.86100000      1351
H     40.40600000    37.87200000    31.02100000      1352
H     38.92400000    37.88800000    31.43400000      1353
O     23.92800000    33.48100000    27.55300000      1354
H     23.21600000    33.04400000    28.04400000      1355
H     24.33000000    34.06100000    28.24200000      1356
O     28.28900000    31.02100000    41.72800000      1357
H     28.13700000    31.87200000    41.18300000      1358
H     27.79500000    31.32800000    42.55500000      1359
O     37.65000000    31.48100000    24.00600000      1360
H     38.50800000    31.06600000    23.70200000      1361
H     38.02000000    32.29900000    24.43400000      1362
O     22.34100000    27.71200000    12.30800000      1363
H     23.14200000    27.43200000    11.86400000      1364
H     22.69800000    28.12500000    13.08100000      1365
O     20.71100000    21.31700000    33.05700000      1366
H     20.62800000    21.17300000    32.11100000      1367
H     19.80400000    21.75300000    33.22600000      1368
O     33.78000000    16.35800000    23.27000000      1369
H     33.80500000    15.40600000    22.95400000      1370
H     33.55900000    16.73900000    22.39800000      1371
O     21.25100000    33.93900000    22.96000000      1372
H     20.71400000    34.75000000    23.15600000      1373
H     21.91300000    34.01900000    23.72800000      1374
O     20.38100000    36.09200000    17.24200000      1375
H     19.73800000    35.40700000    17.65300000      1376
H     20.62400000    36.49000000    18.11100000      1377
O     25.87400000    15.25800000    29.68100000      1378
H     25.19800000    15.39700000    30.37900000      1379
H     25.96500000    16.20600000    29.37100000      1380
O     35.26700000    29.62100000    22.66400000      1381
H     35.25000000    28.93200000    23.31400000      1382
H     34.66100000    30.27800000    22.88200000      1383
O     26.78400000    14.22300000    17.79200000      1384
H     26.09400000    14.57500000    18.41000000      1385
H     26.25800000    13.59800000    17.22000000      1386
O     19.71400000    13.28000000    24.78500000      1387
H     20.62700000    13.09600000    24.78300000      1388
H     19.31400000    12.37600000    24.62500000      1389
O     32.16800000    37.16100000    41.30700000      1390
H     32.66500000    36.34200000    41.44200000      1391
H     31.26300000    36.91300000    41.62000000      1392
O     22.56600000    33.53500000    37.19200000      1393
H     22.63700000    34.06400000    37.99600000      1394
H     23.45800000    33.65200000    36.75100000      1395
O     36.21900000    36.83300000    35.33000000      1396
H     36.15300000    37.59100000    35.96100000      1397
H     35.62700000    37.22600000    34.61600000      1398
O     25.30700000    29.05400000    13.52900000      1399
H     25.59200000    28.37800000    12.85400000      1400
H     25.00700000    28.43400000    14.25300000      1401
O     21.80400000    25.35900000    19.59900000      1402
H     22.17100000    25.07700000    18.69700000      1403
H     22.68500000    25.64200000    19.89800000      1404
O     34.96300000    16.59800000    25.51700000      1405
H     34.44700000    16.47900000    24.62500000      1406
H     34.15700000    16.61600000    26.10400000      1407
O     17.95300000    26.77100000    22.54100000      1408
H     18.21800000    26.82200000    21.57700000      1409
H     17.01600000    26.53800000    22.44300000      1410
O     16.54800000    35.32700000    27.44100000      1411
H     15.58700000    35.46900000    27.46700000      1412
H     16.62400000    34.51600000    27.95500000      1413
O     28.07100000    21.49700000    35.54800000      1414
H     27.96100000    21.19200000    36.46100000      1415
H     27.94700000    22.45600000    35.61800000      1416
O     16.70200000    31.32800000    21.87400000      1417
H     15.87200000    31.84700000    22.06000000      1418
H     17.01100000    31.82400000    21.07800000      1419
O     40.67500000    20.82700000    23.74700000      1420
H     40.37100000    21.73400000    23.89600000      1421
H     40.56400000    20.46900000    24.63900000      1422
O     14.16600000    33.91200000    27.20100000      1423
H     13.68800000    33.08900000    26.89900000      1424
H     14.69000000    34.05500000    26.44000000      1425
O     23.44100000    42.25600000    33.35500000      1426
H     24.19000000    42.32100000    32.76500000      1427
H     22.82300000    42.81400000    32.82500000      1428
O     12.32500000    22.06400000    28.91200000      1429
H     11.58800000    22.38500000    29.49600000      1430
H     12.69300000    21.32300000    29.46400000      1431
O     21.12100000    17.78900000    32.48900000      1432
H     21.41300000    18.02100000    33.41500000      1433
H     21.89900000    18.20900000    31.98500000      1434
O     20.66100000    31.95400000    25.87500000      1435
H     20.08700000    32.61000000    26.23600000      1436
H     20.51400000    32.09900000    24.90800000      1437
O     33.49900000    29.23100000    19.07400000      1438
H     33.87100000    28.99000000    18.19500000      1439
H     34.33000000    29.37000000    19.53500000      1440
O     31.80300000    26.64400000    17.62600000      1441
H     32.32200000    26.26100000    18.36800000      1442
H     32.53200000    27.19300000    17.18800000      1443
O     30.57800000    20.97300000    36.44400000      1444
H     30.38900000    20.15500000    36.88900000      1445
H     29.78000000    21.12900000    35.87100000      1446
O     33.75100000    31.82000000    22.79100000      1447
H     33.62900000    31.99500000    21.81900000      1448
H     34.48400000    32.49300000    22.94000000      1449
O     30.56400000    35.85000000    34.63200000      1450
H     29.67900000    35.61800000    34.68600000      1451
H     31.01400000    35.22100000    34.10500000      1452
O     18.55600000    33.28000000    24.30000000      1453
H     18.56500000    34.06500000    24.95200000      1454
H     18.78800000    33.70300000    23.48700000      1455
O     25.34800000    24.99000000    35.53100000      1456
H     24.62700000    25.15300000    36.16600000      1457
H     25.71000000    25.84900000    35.33600000      1458
O     16.81600000    26.53200000    25.72700000      1459
H     16.76200000    26.63800000    26.71700000      1460
H     17.45300000    27.28100000    25.47500000      1461
O     35.53100000    28.73600000    30.05300000      1462
H     35.25900000    27.82300000    29.96300000      1463
H     36.48200000    28.65100000    30.25100000      1464
O     25.92900000    23.98300000    33.14200000      1465
H     25.37200000    24.56000000    32.68700000      1466
H     25.68400000    24.20500000    34.10000000      1467
O     23.88200000    27.47200000    15.26700000      1468
H     23.02100000    27.09300000    15.11700000      1469
H     23.77200000    27.92000000    16.14400000      1470
O     28.16800000    17.98200000    31.63500000      1471
H     28.07700000    18.36700000    32.49800000      1472
H     29.13900000    18.19900000    31.48400000      1473
O     33.44600000    28.80800000    16.07200000      1474
H     33.98500000    28.85400000    15.27700000      1475
H     32.70200000    29.39700000    15.84200000      1476
O     40.42900000    31.47500000    25.94200000      1477
H     41.15800000    32.06100000    25.62300000      1478
H     39.65800000    32.06800000    25.84400000      1479
O     39.90200000    27.95000000    36.39200000      1480
H     39.59300000    27.07700000    36.01900000      1481
H     39.19000000    28.52000000    36.01600000      1482
O     31.56700000    40.42700000    37.54700000      1483
H     32.49900000    40.61600000    37.84900000      1484
H     31.26200000    39.87200000    38.29500000      1485
O     21.58900000    38.50300000    27.92200000      1486
H     21.60900000    37.76900000    27.28900000      1487
H     22.45400000    38.91800000    27.76400000      1488
O     17.00600000    32.73600000    28.30500000      1489
H     16.46600000    32.25700000    28.94900000      1490
H     17.03200000    32.10800000    27.54200000      1491
O     16.88400000    30.65700000    26.64700000      1492
H     17.46400000    30.67500000    25.83500000      1493
H     15.99600000    30.63300000    26.21200000      1494
O     31.73200000    21.31500000    22.92200000      1495
H     32.24000000    21.83400000    23.63800000      1496
H     32.21400000    20.42900000    23.01800000      1497
O     18.05400000    13.98500000    26.97600000      1498
H     18.90300000    14.01400000    26.48000000      1499
H     18.09400000    14.88400000    27.38700000      1500
O     29.19000000    35.60900000    38.70400000      1501
H     28.70300000    35.06800000    37.99100000      1502
H     30.09700000    35.61900000    38.29800000      1503
O     33.97200000    25.95100000    25.75900000      1504
H     33.40700000    25.87200000    26.55200000      1505
H     33.31100000    25.94100000    25.03800000      1506
O     21.37600000    25.83100000    32.00500000      1507
H     21.20000000    26.28300000    32.85600000      1508
H     21.62000000    26.57000000    31.44600000      1509
O     20.29400000    16.21700000    23.50300000      1510
H     19.47100000    15.85000000    23.84800000      1511
H     20.74800000    15.42900000    23.19800000      1512
O     21.58700000    30.86600000    36.97600000      1513
H     20.71700000    31.27900000    37.16400000      1514
H     22.16100000    31.65200000    37.13200000      1515
O     10.71700000    26.14300000    22.43100000      1516
H     10.51200000    26.98800000    21.96800000      1517
H     11.57900000    26.37500000    22.87300000      1518
O     22.89300000    12.53900000    31.68900000      1519
H     22.92100000    12.72300000    30.69900000      1520
H     22.37500000    11.69500000    31.65900000      1521
O     19.87600000    39.74900000    35.30500000      1522
H     20.77100000    39.40100000    35.21000000      1523
H     19.79000000    40.29200000    34.47400000      1524
O     31.81000000    11.31500000    29.51900000      1525
H     31.73400000    10.97800000    30.46800000      1526
H     30.95300000    11.74300000    29.47300000      1527
O     42.58200000    23.03100000    27.31300000      1528
H     42.18900000    23.90300000    27.27600000      1529
H     43.14100000    22.99700000    26.51800000      1530
O     35.95000000    17.39500000    30.05800000      1531
H     36.64700000    18.05200000    30.28400000      1532
H     36.25500000    17.20400000    29.09500000      1533
O     32.97300000    26.00300000    34.62900000      1534
H     32.77200000    26.59200000    35.37400000      1535
H     32.93900000    25.10700000    35.10000000      1536
O     38.32600000    39.65200000    24.78900000      1537
H     38.38300000    40.43200000    25.35100000      1538
H     37.50100000    39.23700000    25.19300000      1539
O     18.31000000    20.88000000    14.42500000      1540
H     19.29100000    20.83700000    14.55300000      1541
H     18.14800000    19.98100000    14.87600000      1542
O     20.57200000    21.15500000    12.34700000      1543
H     21.33700000    20.66700000    12.03000000      1544
H     20.50700000    20.87900000    13.25500000      1545
O     21.79800000    12.68300000    22.12300000      1546
H     22.29100000    13.49000000    22.43500000      1547
H     22.35900000    12.45000000    21.36400000      1548
O     26.78600000    16.61900000    26.05600000      1549
H     26.82200000    16.86300000    27.01900000      1550
H     26.23400000    17.41100000    25.76800000      1551
O     23.54300000    20.93500000    31.40800000      1552
H     23.00800000    21.77300000    31.39000000      1553
H     24.34600000    21.23300000    30.95900000      1554
O     25.34100000    30.78200000    17.34900000      1555
H     24.83500000    31.66000000    17.43100000      1556
H     26.00400000    31.05700000    16.71700000      1557
O     25.55300000    10.47400000    26.97000000      1558
H     25.97600000    10.97800000    27.69200000      1559
H     24.95100000     9.85300000    27.44200000      1560
O     29.61500000    24.62500000    21.77100000      1561
H     29.70200000    24.97200000    20.86400000      1562
H     29.33100000    25.41700000    22.26400000      1563
O     13.43400000    24.78200000    30.84900000      1564
H     14.38100000    24.94400000    31.12700000      1565
H     13.55200000    23.92900000    30.48300000      1566
O     31.92400000    19.77600000    27.68900000      1567
H     31.47200000    20.43200000    27.08400000      1568
H     31.42700000    20.04400000    28.49500000      1569
O     24.85200000    14.71500000    19.81800000      1570
H     24.94100000    15.03700000    20.72600000      1571
H     24.15100000    14.03100000    20.00200000      1572
O     32.85100000    19.17400000    32.80400000      1573
H     32.45400000    20.07700000    32.81700000      1574
H     33.50600000    19.26100000    32.08800000      1575
O     33.33900000    34.31600000    17.24700000      1576
H     32.61200000    33.80800000    17.72000000      1577
H     33.95800000    34.39800000    17.99600000      1578
O     30.61800000    35.79300000    16.13500000      1579
H     30.01400000    36.56500000    16.00400000      1580
H     31.19600000    36.12600000    16.82500000      1581
O     37.33400000    35.82800000    17.98400000      1582
H     37.85500000    36.27300000    18.65300000      1583
H     36.39300000    36.00700000    18.24900000      1584
O     23.11700000    18.22400000    14.00200000      1585
H     23.03000000    18.88100000    13.29400000      1586
H     23.74800000    17.56700000    13.67100000      1587
O     34.72300000    34.08100000    39.29700000      1588
H     34.16200000    34.59800000    38.70000000      1589
H     34.14600000    33.95700000    40.06800000      1590
O     42.95200000    28.41000000    29.61000000      1591
H     42.37000000    28.92000000    29.00700000      1592
H     43.54500000    27.97400000    28.95700000      1593
O     14.81100000    29.46100000    18.12900000      1594
H     14.07900000    29.23200000    18.77500000      1595
H     15.40200000    28.69600000    18.28400000      1596
O     31.70900000    28.58200000    20.85900000      1597
H     32.37400000    28.78500000    20.20200000      1598
H     30.93900000    28.38500000    20.30100000      1599
O     16.52800000    21.60500000    16.32000000      1600
H     16.91800000    21.04900000    16.97600000      1601
H     16.98100000    21.38200000    15.50700000      1602
O     25.94300000    37.33800000    37.51100000      1603
H     25.17500000    37.69500000    37.06500000      1604
H     25.95800000    36.40000000    37.27000000      1605
O     28.55000000    42.10000000    37.43000000      1606
H     28.52600000    41.81500000    36.53600000      1607
H     27.58500000    41.99800000    37.68000000      1608
O     24.48200000    28.90700000    31.91200000      1609
H     25.46900000    28.98300000    31.85400000      1610
H     24.23200000    29.58200000    31.23400000      1611
O     38.04400000    30.98400000    27.64700000      1612
H     37.42400000    31.15600000    26.94800000      1613
H     38.35800000    31.89300000    27.88500000      1614
O     14.13200000    18.46600000    26.32000000      1615
H     13.41600000    18.07800000    25.84600000      1616
H     13.91000000    19.39900000    26.47900000      1617
O     35.92600000    29.70000000    40.78700000      1618
H     36.57500000    30.11100000    40.14600000      1619
H     35.72500000    30.51400000    41.35900000      1620
O     18.23300000    28.74700000    33.54800000      1621
H     18.94100000    28.04200000    33.68500000      1622
H     18.65100000    29.20600000    32.80900000      1623
O     28.65200000    41.87500000    31.87800000      1624
H     28.45400000    41.45400000    31.01200000      1625
H     29.64800000    41.69600000    31.94200000      1626
O     20.71000000    13.66900000    33.11600000      1627
H     21.63700000    13.68500000    32.81000000      1628
H     20.72000000    12.79900000    33.62300000      1629
O     29.17900000    22.08000000    26.94700000      1630
H     29.46200000    22.96800000    27.41500000      1631
H     29.24700000    21.57500000    27.79000000      1632
O     25.10700000    25.00300000    13.97900000      1633
H     25.82900000    24.58500000    14.54200000      1634
H     24.94000000    25.86000000    14.45800000      1635
O     35.20800000    36.68200000    22.35800000      1636
H     35.23500000    37.39400000    21.71000000      1637
H     34.94500000    37.24700000    23.16300000      1638
O     26.37500000    23.70600000    38.40000000      1639
H     26.85300000    22.96500000    38.82600000      1640
H     26.94400000    23.87800000    37.68200000      1641
O     34.74200000    25.32700000    38.62300000      1642
H     35.06400000    25.44600000    39.54700000      1643
H     35.53100000    25.70000000    38.11700000      1644
O     33.17900000    27.42200000    36.88500000      1645
H     33.33200000    28.22000000    37.42200000      1646
H     33.90000000    26.88300000    37.20000000      1647
O     22.06500000    34.22200000    16.21100000      1648
H     21.48300000    34.97700000    16.31200000      1649
H     22.42800000    34.33000000    15.33300000      1650
O     31.35800000    11.26200000    26.71100000      1651
H     30.39200000    11.38500000    26.73400000      1652
H     31.54000000    11.36700000    27.67900000      1653
O     34.22300000    39.17200000    23.97500000      1654
H     34.99000000    39.10300000    24.61800000      1655
H     34.28400000    40.13900000    23.75400000      1656
O     35.58200000    27.97000000    25.05500000      1657
H     35.04700000    27.21600000    25.39200000      1658
H     36.25400000    28.03300000    25.77200000      1659
O     42.39700000    33.63200000    26.90500000      1660
H     42.81300000    32.88700000    27.33100000      1661
H     43.08000000    34.11900000    26.49100000      1662
O     37.93700000    20.12400000    22.01700000      1663
H     37.77700000    20.68300000    22.80000000      1664
H     37.04700000    19.70000000    21.94600000      1665
O     39.24700000    38.09800000    22.96100000      1666
H     38.93300000    38.70700000    23.72900000      1667
H     39.93200000    37.65500000    23.48700000      1668
O     37.83300000    29.16600000    35.35100000      1669
H     37.82200000    30.08200000    34.94400000      1670
H     36.98200000    28.89700000    35.04400000      1671
O     33.65400000    20.20200000    20.82400000      1672
H     32.73800000    20.10500000    20.56000000      1673
H     34.15500000    20.33500000    19.97600000      1674
O     25.77000000    14.79200000    33.62600000      1675
H     25.83200000    15.41000000    32.84200000      1676
H     25.69900000    15.43700000    34.33800000      1677
O     13.91300000    21.47600000    17.39200000      1678
H     14.74100000    21.56200000    16.88500000      1679
H     13.54400000    22.42600000    17.28900000      1680
O     34.38200000    17.21200000    34.21600000      1681
H     33.80500000    17.85100000    33.69700000      1682
H     33.89700000    16.38600000    34.11200000      1683
O     30.19300000    15.14600000    23.56000000      1684
H     30.86300000    15.07100000    24.21300000      1685
H     30.73900000    15.32000000    22.72900000      1686
O     33.44700000    34.51900000    41.55700000      1687
H     33.41400000    34.80000000    42.49700000      1688
H     32.70300000    33.84500000    41.62700000      1689
O     38.68200000    25.21400000    38.90400000      1690
H     38.26900000    24.48900000    38.37200000      1691
H     39.59600000    25.18900000    38.58900000      1692
O     18.97300000    27.66300000    17.30100000      1693
H     18.67700000    27.63900000    18.24200000      1694
H     18.80900000    28.62800000    17.10700000      1695
O     13.03200000    27.75500000    26.25400000      1696
H     12.70800000    27.34500000    27.10800000      1697
H     12.26000000    28.29500000    26.05800000      1698
O     35.51600000    21.13000000    36.75600000      1699
H     34.78100000    21.43300000    37.28000000      1700
H     35.27800000    20.19000000    36.52600000      1701
O     32.54300000    24.54700000    37.46100000      1702
H     32.04300000    24.96500000    38.19700000      1703
H     33.43100000    24.76000000    37.86600000      1704
O     37.99900000    40.70000000    32.32400000      1705
H     37.96400000    39.72300000    32.40500000      1706
H     38.96500000    40.79200000    32.07200000      1707
O     31.68600000    21.50900000    33.59400000      1708
H     31.27000000    21.33000000    34.47700000      1709
H     30.89400000    21.75200000    33.05300000      1710
O     27.80300000    28.36400000    15.37300000      1711
H     27.52500000    28.05700000    14.48300000      1712
H     27.66200000    29.31100000    15.33100000      1713
O     30.98900000    35.60700000    26.60600000      1714
H     31.54300000    35.50600000    25.84300000      1715
H     31.58600000    35.21200000    27.31100000      1716
O     25.09800000    35.25300000    20.28100000      1717
H     24.20400000    35.65700000    20.44000000      1718
H     25.13000000    35.47000000    19.29800000      1719
O     25.49200000    41.53500000    31.45400000      1720
H     26.26200000    40.96600000    31.56000000      1721
H     25.56100000    41.76700000    30.49100000      1722
O     35.33400000    23.09200000    19.56600000      1723
H     36.07900000    22.54900000    19.47500000      1724
H     34.65400000    22.74000000    18.95800000      1725
O     37.54600000    20.89100000    26.09900000      1726
H     36.83800000    20.35500000    25.74200000      1727
H     37.30900000    21.75300000    25.71700000      1728
O     30.53400000    40.30800000    35.14000000      1729
H     30.92600000    40.23000000    36.07300000      1730
H     30.42800000    41.24400000    35.06200000      1731
O     30.12000000    36.79900000    19.40500000      1732
H     30.70600000    37.47700000    19.84700000      1733
H     30.54800000    35.96400000    19.76700000      1734
O     31.31500000    41.39400000    31.53700000      1735
H     31.36400000    41.07200000    30.58900000      1736
H     31.77300000    42.27200000    31.44300000      1737
O     28.99900000    37.84500000    16.20500000      1738
H     29.16600000    38.75400000    16.55000000      1739
H     28.55800000    38.01600000    15.39500000      1740
O     17.11600000    21.45100000    34.78400000      1741
H     17.04400000    21.38500000    33.76500000      1742
H     17.04800000    22.44900000    34.85600000      1743
O     29.23300000    20.82300000    18.20900000      1744
H     28.54500000    20.97400000    18.90100000      1745
H     29.36400000    21.77600000    17.91500000      1746
O     27.46400000    12.50500000    20.71700000      1747
H     26.61800000    12.08400000    20.81400000      1748
H     27.28200000    13.25600000    20.13000000      1749
O     28.54500000    34.76600000    25.27700000      1750
H     27.88300000    35.16600000    25.89300000      1751
H     29.37700000    34.94200000    25.80500000      1752
O     17.16600000    28.46600000    29.47600000      1753
H     16.74100000    27.59600000    29.17300000      1754
H     18.07800000    28.20900000    29.55800000      1755
O     23.36900000    29.00500000    36.45900000      1756
H     22.75400000    29.77900000    36.46600000      1757
H     23.18200000    28.79600000    35.49000000      1758
O     24.81600000    14.42000000    25.73500000      1759
H     25.52900000    15.02700000    25.92500000      1760
H     24.07100000    15.06200000    25.65700000      1761
O     25.44100000    19.25500000    23.05500000      1762
H     24.48800000    19.09700000    22.97800000      1763
H     25.55300000    19.26200000    24.03800000      1764
O     41.27500000    27.20300000    19.83300000      1765
H     41.72500000    27.59700000    19.09200000      1766
H     40.58400000    27.83100000    20.08800000      1767
O     32.22300000    15.63700000    18.27800000      1768
H     32.82000000    15.56600000    17.50200000      1769
H     31.54300000    14.95400000    18.02200000      1770
O     31.53300000    14.49300000    31.52000000      1771
H     30.83600000    13.78700000    31.36400000      1772
H     32.22100000    14.15000000    30.83000000      1773
O     14.70900000    23.16800000    24.43900000      1774
H     13.87600000    22.82400000    24.78100000      1775
H     15.26900000    22.39700000    24.40500000      1776
O     39.16000000    25.61800000    22.39600000      1777
H     39.45100000    26.52700000    22.27300000      1778
H     38.26300000    25.76500000    22.71500000      1779
O     27.84500000    36.47900000    18.30000000      1780
H     28.30900000    37.08800000    17.63700000      1781
H     28.62000000    36.54900000    18.96700000      1782
O     31.81300000    23.79000000    30.15500000      1783
H     32.07100000    24.60200000    30.69200000      1784
H     32.77800000    23.53900000    29.92500000      1785
O     25.77800000    12.68500000    35.85300000      1786
H     25.35200000    11.92500000    35.45200000      1787
H     25.79300000    13.39300000    35.20900000      1788
O     20.36800000    16.55600000    26.96100000      1789
H     19.54800000    16.87400000    26.42700000      1790
H     19.87800000    16.45300000    27.81500000      1791
O     17.24900000    17.58200000    33.60700000      1792
H     16.68200000    17.99300000    34.27300000      1793
H     17.62800000    16.83400000    34.14300000      1794
O     22.62500000    29.02900000    33.97700000      1795
H     22.17700000    29.64500000    33.34600000      1796
H     23.34300000    28.71600000    33.35000000      1797
O     36.60300000    39.29900000    36.20900000      1798
H     36.77400000    40.07900000    35.61600000      1799
H     36.34200000    39.79200000    37.03200000      1800
O     27.09600000    16.50500000    15.73000000      1801
H     26.52300000    16.52600000    16.46700000      1802
H     27.76300000    15.79100000    15.85900000      1803
O     17.86000000    15.74600000    18.40400000      1804
H     18.29800000    15.33900000    17.61000000      1805
H     17.17900000    16.24900000    17.87100000      1806
O     21.36400000    19.29700000    34.76300000      1807
H     21.07700000    20.02100000    34.09100000      1808
H     20.49400000    19.12800000    35.19900000      1809
O     34.39100000    23.41700000    29.63900000      1810
H     34.84900000    23.26100000    28.75500000      1811
H     35.18900000    23.31700000    30.22600000      1812
O     41.77100000    25.33900000    25.82500000      1813
H     41.80000000    25.12600000    24.85700000      1814
H     42.58600000    25.83400000    25.90600000      1815
O     27.52900000    43.32000000    27.71600000      1816
H     28.12100000    44.12700000    27.85900000      1817
H     26.66200000    43.71600000    27.76200000      1818
O     14.46600000    19.35300000    22.07500000      1819
H     14.95100000    18.55100000    21.87100000      1820
H     15.13900000    19.96200000    22.42400000      1821
O     24.36800000    23.10200000    17.39000000      1822
H     23.66200000    23.75900000    17.18500000      1823
H     23.99300000    22.32600000    16.89800000      1824
O     28.35600000    35.20500000    14.47200000      1825
H     29.12200000    35.67000000    14.75500000      1826
H     28.22000000    34.60700000    15.27000000      1827
O     34.88100000    42.97900000    27.26600000      1828
H     34.33100000    43.74300000    27.53800000      1829
H     34.67800000    42.32900000    27.95100000      1830
O     27.66600000    34.14300000    16.94300000      1831
H     26.71300000    34.27500000    17.06600000      1832
H     28.10800000    34.79200000    17.53300000      1833
O     25.84300000    10.67100000    22.10200000      1834
H     26.61400000    10.28200000    22.50400000      1835
H     25.48400000    11.22600000    22.83800000      1836
O     28.10800000    21.00700000    31.70300000      1837
H     27.81200000    20.51800000    32.48500000      1838
H     28.48700000    21.83700000    32.10600000      1839
O     18.85200000    24.56000000    36.37900000      1840
H     19.15300000    23.72200000    36.78900000      1841
H     19.73300000    24.83800000    35.93300000      1842
O     22.64800000    15.19000000    22.66400000      1843
H     23.64800000    15.27900000    22.40700000      1844
H     22.66900000    15.58400000    23.53500000      1845
O     14.38100000    21.98600000    31.91000000      1846
H     14.06100000    21.53000000    31.09000000      1847
H     15.25000000    21.56400000    32.01800000      1848
O     22.69600000    18.68600000    26.11100000      1849
H     21.81400000    18.66000000    25.67700000      1850
H     22.47100000    18.86500000    27.03400000      1851
O     20.27200000    19.06000000    25.10100000      1852
H     20.17500000    19.43500000    24.19400000      1853
H     19.60800000    18.33100000    25.04100000      1854
O     19.99300000    41.91500000    26.24600000      1855
H     20.93000000    42.05300000    26.17300000      1856
H     19.67600000    42.02800000    25.34000000      1857
O     21.00900000    20.07300000    15.12200000      1858
H     21.03600000    20.18900000    16.09600000      1859
H     20.92600000    19.11000000    14.99400000      1860
O     25.37000000    35.76600000    17.83000000      1861
H     25.28000000    36.31500000    16.95300000      1862
H     26.33000000    36.02600000    17.94700000      1863
O     18.99100000    37.96100000    32.00300000      1864
H     19.90400000    38.21900000    31.80600000      1865
H     18.52900000    38.84800000    32.00300000      1866
O     25.78200000    11.99000000    24.39100000      1867
H     25.60600000    12.93500000    24.69400000      1868
H     25.87800000    11.54800000    25.20700000      1869
O     13.93900000    31.10700000    29.50100000      1870
H     14.94700000    31.01800000    29.55300000      1871
H     13.78000000    30.92000000    28.57600000      1872
O     34.15700000    35.11400000    36.79000000      1873
H     34.71400000    35.88400000    37.09500000      1874
H     34.44700000    35.06400000    35.89200000      1875
O     37.02800000    34.89000000    38.33200000      1876
H     37.32000000    35.39900000    39.15300000      1877
H     36.22600000    34.51400000    38.69700000      1878
O     13.46900000    26.34100000    21.94600000      1879
H     14.01800000    25.56700000    21.74700000      1880
H     13.96200000    26.68100000    22.74100000      1881
O     19.75100000    13.14000000    19.72700000      1882
H     19.00600000    12.92100000    20.25800000      1883
H     20.00600000    14.01600000    20.04700000      1884
O     31.20300000    28.75500000    23.42600000      1885
H     31.52800000    28.74800000    22.52200000      1886
H     30.86200000    29.62400000    23.54900000      1887
O     39.76200000    23.16300000    25.01800000      1888
H     38.84000000    23.52900000    25.22300000      1889
H     40.12900000    23.17800000    25.90600000      1890
O     25.30700000    37.87700000    28.57000000      1891
H     25.08800000    38.39900000    29.41500000      1892
H     25.21600000    38.54900000    27.89600000      1893
O     24.93000000    21.22300000    34.10600000      1894
H     25.21200000    22.10600000    33.90400000      1895
H     24.86300000    20.83700000    33.24100000      1896
O     41.33700000    37.30200000    24.48900000      1897
H     41.81700000    38.08200000    24.03000000      1898
H     42.01700000    36.60000000    24.22100000      1899
O     24.86700000    35.97900000    40.35500000      1900
H     24.82500000    36.33100000    41.34800000      1901
H     25.48900000    36.55900000    39.97000000      1902
O     39.68900000    24.16200000    27.41500000      1903
H     40.21300000    24.92900000    27.08600000      1904
H     38.80700000    24.58300000    27.62400000      1905
O     19.73700000    14.19200000    17.01200000      1906
H     20.43500000    13.66700000    16.58100000      1907
H     19.63700000    13.75700000    17.87300000      1908
O     33.61500000    14.11900000    21.84800000      1909
H     34.24900000    13.79000000    21.14100000      1910
H     32.83200000    14.21200000    21.26100000      1911
O     32.67800000    39.84100000    33.53000000      1912
H     31.87100000    39.73800000    34.13000000      1913
H     32.22600000    40.18500000    32.78200000      1914
O     35.83600000    16.50200000    20.96700000      1915
H     35.05200000    17.03200000    20.63300000      1916
H     35.77900000    15.73600000    20.38700000      1917
O     14.78500000    29.07500000    14.49800000      1918
H     15.62800000    29.09600000    14.91200000      1919
H     14.27500000    29.73500000    14.81700000      1920
O     20.56300000    21.39300000    30.30900000      1921
H     21.14800000    21.82100000    29.73900000      1922
H     19.69500000    21.77200000    29.92100000      1923
O     19.81000000    15.83200000    31.43100000      1924
H     20.26100000    16.54700000    31.94900000      1925
H     20.09300000    15.04500000    31.90300000      1926
O     17.98000000    32.55500000    19.55400000      1927
H     18.77000000    32.51800000    20.19600000      1928
H     18.23300000    33.50400000    19.19900000      1929
O     22.00500000    15.60100000    29.21900000      1930
H     22.13100000    16.25100000    28.50200000      1931
H     21.26000000    15.99500000    29.66500000      1932
@MULTIPOLES
ORDER 0
1932
1        -0.68029094
2         0.34852234
3         0.33176860
4        -0.69817103
5         0.35247268
6         0.34569835
7        -0.68672459
8         0.33972234
9         0.34700225
10       -0.68189141
11        0.34347479
12        0.33841663
13       -0.70435919
14        0.35200012
15        0.35235907
16       -0.67676338
17        0.33408215
18        0.34268123
19       -0.69345141
20        0.34894041
21        0.34451100
22       -0.69047101
23        0.34628017
24        0.34419083
25       -0.70208379
26        0.35050448
27        0.35157931
28       -0.69458196
29        0.35107361
30        0.34350835
31       -0.68420941
32        0.34520423
33        0.33900518
34       -0.70422190
35        0.34942853
36        0.35479336
37       -0.69143592
38        0.34596993
39        0.34546599
40       -0.67080448
41        0.33699797
42        0.33380651
43       -0.68644103
44        0.34144990
45        0.34499113
46       -0.69650601
47        0.35249820
48        0.34400781
49       -0.72162311
50        0.36385727
51        0.35776583
52       -0.68963433
53        0.34484635
54        0.34478798
55       -0.71212733
56        0.35773870
57        0.35438863
58       -0.70875409
59        0.35437041
60        0.35438368
61       -0.71013073
62        0.35856316
63        0.35156756
64       -0.69300018
65        0.34927737
66        0.34372281
67       -0.70519436
68        0.34477822
69        0.36041614
70       -0.71619951
71        0.35704206
72        0.35915745
73       -0.69528737
74        0.34179438
75        0.35349299
76       -0.69067168
77        0.35240682
78        0.33826486
79       -0.70459685
80        0.35231245
81        0.35228440
82       -0.69312296
83        0.34332400
84        0.34979896
85       -0.68736379
86        0.34650389
87        0.34085990
88       -0.70499533
89        0.34969560
90        0.35529974
91       -0.68778457
92        0.34513294
93        0.34265162
94       -0.70400071
95        0.35704725
96        0.34695346
97       -0.69857573
98        0.34370205
99        0.35487368
100      -0.68971862
101       0.34693252
102       0.34278610
103      -0.70002379
104       0.35048525
105       0.34953854
106      -0.69662626
107       0.34929277
108       0.34733349
109      -0.71087212
110       0.34996673
111       0.36090539
112      -0.68821428
113       0.33995711
114       0.34825717
115      -0.70248008
116       0.35107033
117       0.35140975
118      -0.69195122
119       0.34420803
120       0.34774319
121      -0.71631331
122       0.36300022
123       0.35331308
124      -0.71126152
125       0.35512989
126       0.35613163
127      -0.70258243
128       0.34974081
129       0.35284161
130      -0.68238896
131       0.34318760
132       0.33920136
133      -0.71586797
134       0.35757251
135       0.35829546
136      -0.69320189
137       0.34189142
138       0.35131047
139      -0.70109431
140       0.34661865
141       0.35447566
142      -0.69206804
143       0.33389718
144       0.35817086
145      -0.68559988
146       0.34058775
147       0.34501214
148      -0.70511235
149       0.35400414
150       0.35110821
151      -0.69581053
152       0.35246254
153       0.34334798
154      -0.71957194
155       0.36390881
156       0.35566313
157      -0.71299337
158       0.35691956
159       0.35607380
160      -0.68542258
161       0.34078432
162       0.34463825
163      -0.72919742
164       0.37085880
165       0.35833863
166      -0.68188189
167       0.33908045
168       0.34280145
169      -0.70483820
170       0.35536234
171       0.34947586
172      -0.69394519
173       0.33956951
174       0.35437568
175      -0.68431919
176       0.33551947
177       0.34879972
178      -0.69300031
179       0.34291590
180       0.35008442
181      -0.72515269
182       0.36473349
183       0.36041920
184      -0.68707089
185       0.34303263
186       0.34403827
187      -0.68992239
188       0.33626842
189       0.35365397
190      -0.69695065
191       0.34641948
192       0.35053118
193      -0.67850285
194       0.33948147
195       0.33902138
196      -0.68674816
197       0.35044092
198       0.33630724
199      -0.68828581
200       0.34595523
201       0.34233058
202      -0.70770547
203       0.35671329
204       0.35099218
205      -0.68010270
206       0.34074153
207       0.33936117
208      -0.69346655
209       0.35361042
210       0.33985613
211      -0.67412363
212       0.33338409
213       0.34073954
214      -0.69266564
215       0.35383998
216       0.33882567
217      -0.67461549
218       0.33946019
219       0.33515531
220      -0.69469128
221       0.35742094
222       0.33727034
223      -0.69913150
224       0.34444761
225       0.35468389
226      -0.69074086
227       0.34931830
228       0.34142256
229      -0.68508543
230       0.34868707
231       0.33639836
232      -0.69673792
233       0.34671040
234       0.35002752
235      -0.69268046
236       0.34681696
237       0.34586350
238      -0.70482996
239       0.35378308
240       0.35104688
241      -0.69608273
242       0.34582394
243       0.35025879
244      -0.69338086
245       0.34566330
246       0.34771756
247      -0.70014616
248       0.35365283
249       0.34649333
250      -0.68704385
251       0.35039219
252       0.33665165
253      -0.70950349
254       0.36192831
255       0.34757518
256      -0.70452186
257       0.34987544
258       0.35464642
259      -0.66145865
260       0.33108260
261       0.33037605
262      -0.69051321
263       0.34841625
264       0.34209697
265      -0.71330384
266       0.36171735
267       0.35158649
268      -0.70133617
269       0.34462498
270       0.35671119
271      -0.68364789
272       0.34314010
273       0.34050779
274      -0.70365629
275       0.35000261
276       0.35365368
277      -0.69322876
278       0.35060464
279       0.34262412
280      -0.68540905
281       0.34814951
282       0.33725955
283      -0.68647347
284       0.33703465
285       0.34943882
286      -0.70368219
287       0.34852604
288       0.35515616
289      -0.69214316
290       0.34574399
291       0.34639916
292      -0.69527772
293       0.34552780
294       0.34974993
295      -0.68461711
296       0.33736542
297       0.34725170
298      -0.69104472
299       0.34340033
300       0.34764439
301      -0.70094316
302       0.35260276
303       0.34834040
304      -0.68568821
305       0.34396125
306       0.34172695
307      -0.67129323
308       0.33193297
309       0.33936026
310      -0.70518148
311       0.35490898
312       0.35027250
313      -0.69769252
314       0.35023677
315       0.34745575
316      -0.71092768
317       0.35213823
318       0.35878945
319      -0.70972811
320       0.35124549
321       0.35848263
322      -0.70766614
323       0.35783823
324       0.34982791
325      -0.68148151
326       0.33692461
327       0.34455691
328      -0.68271517
329       0.33515269
330       0.34756248
331      -0.66313457
332       0.33560601
333       0.32752857
334      -0.70094366
335       0.35448792
336       0.34645574
337      -0.69076361
338       0.34739490
339       0.34336871
340      -0.68228095
341       0.33614571
342       0.34613525
343      -0.70491789
344       0.34746417
345       0.35745372
346      -0.72637878
347       0.36875072
348       0.35762806
349      -0.68961132
350       0.34931664
351       0.34029467
352      -0.66604823
353       0.33317751
354       0.33287072
355      -0.68223620
356       0.34080472
357       0.34143148
358      -0.68475772
359       0.34600965
360       0.33874808
361      -0.69577623
362       0.34805251
363       0.34772372
364      -0.69271304
365       0.35137826
366       0.34133479
367      -0.69780101
368       0.34727763
369       0.35052338
370      -0.69411150
371       0.34271992
372       0.35139158
373      -0.68147519
374       0.34391023
375       0.33756496
376      -0.70929742
377       0.35897082
378       0.35032660
379      -0.68736122
380       0.33810413
381       0.34925709
382      -0.72258655
383       0.36642506
384       0.35616148
385      -0.70368745
386       0.35088350
387       0.35280395
388      -0.67807824
389       0.33925336
390       0.33882489
391      -0.69459863
392       0.35028010
393       0.34431853
394      -0.70734994
395       0.35465556
396       0.35269438
397      -0.69472643
398       0.34329349
399       0.35143294
400      -0.67444313
401       0.33786636
402       0.33657677
403      -0.70082111
404       0.34742722
405       0.35339389
406      -0.69245887
407       0.34366079
408       0.34879809
409      -0.69026732
410       0.34468524
411       0.34558208
412      -0.67753413
413       0.34268873
414       0.33484539
415      -0.69031631
416       0.34732204
417       0.34299428
418      -0.69932423
419       0.34824386
420       0.35108037
421      -0.69773524
422       0.34714151
423       0.35059373
424      -0.68493751
425       0.34174162
426       0.34319588
427      -0.69343607
428       0.34501796
429       0.34841811
430      -0.67180574
431       0.33443341
432       0.33737233
433      -0.68573522
434       0.34428353
435       0.34145169
436      -0.70602405
437       0.35662046
438       0.34940359
439      -0.70282569
440       0.35756269
441       0.34526300
442      -0.71720025
443       0.36594438
444       0.35125586
445      -0.68236835
446       0.34183267
447       0.34053567
448      -0.68193076
449       0.33109964
450       0.35083112
451      -0.69678760
452       0.34548798
453       0.35129962
454      -0.70763297
455       0.35156986
456       0.35606311
457      -0.69506414
458       0.34879043
459       0.34627370
460      -0.68618239
461       0.33720101
462       0.34898137
463      -0.70479654
464       0.34893442
465       0.35586213
466      -0.71083947
467       0.35888097
468       0.35195851
469      -0.69786626
470       0.35063338
471       0.34723288
472      -0.70243698
473       0.34278689
474       0.35965009
475      -0.69297914
476       0.34330046
477       0.34967868
478      -0.70637027
479       0.34523549
480       0.36113479
481      -0.70827193
482       0.35431403
483       0.35395790
484      -0.68597726
485       0.34867094
486       0.33730633
487      -0.70394786
488       0.35468665
489       0.34926121
490      -0.72247657
491       0.35929128
492       0.36318529
493      -0.68705602
494       0.34198020
495       0.34507582
496      -0.69349260
497       0.34403979
498       0.34945280
499      -0.70206019
500       0.34584896
501       0.35621123
502      -0.71197590
503       0.35021004
504       0.36176586
505      -0.69392110
506       0.34750018
507       0.34642092
508      -0.69507185
509       0.34908708
510       0.34598477
511      -0.69483536
512       0.35177217
513       0.34306319
514      -0.69639561
515       0.34369115
516       0.35270446
517      -0.71319825
518       0.35471786
519       0.35848039
520      -0.70011619
521       0.35317974
522       0.34693645
523      -0.69340840
524       0.35326998
525       0.34013842
526      -0.69809337
527       0.35161274
528       0.34648062
529      -0.71337693
530       0.35655144
531       0.35682549
532      -0.69861314
533       0.35304580
534       0.34556733
535      -0.68601884
536       0.34904679
537       0.33697205
538      -0.70857453
539       0.34446451
540       0.36411002
541      -0.70287736
542       0.35560763
543       0.34726973
544      -0.69860835
545       0.34688591
546       0.35172244
547      -0.72095486
548       0.35759104
549       0.36336382
550      -0.69502573
551       0.35294206
552       0.34208367
553      -0.69660157
554       0.35171059
555       0.34489098
556      -0.68031821
557       0.33071751
558       0.34960070
559      -0.69769482
560       0.34897778
561       0.34871703
562      -0.70416480
563       0.35069063
564       0.35347417
565      -0.68851085
566       0.34066623
567       0.34784462
568      -0.69304793
569       0.34026994
570       0.35277799
571      -0.68503118
572       0.33386152
573       0.35116966
574      -0.69368679
575       0.34144806
576       0.35223873
577      -0.70224713
578       0.34822697
579       0.35402016
580      -0.69652490
581       0.34350287
582       0.35302203
583      -0.69135868
584       0.34809388
585       0.34326481
586      -0.68774051
587       0.34179160
588       0.34594891
589      -0.68868145
590       0.34135487
591       0.34732658
592      -0.68960109
593       0.34114480
594       0.34845629
595      -0.69567675
596       0.35163219
597       0.34404456
598      -0.71146885
599       0.35513769
600       0.35633116
601      -0.69261061
602       0.34856411
603       0.34404650
604      -0.68458120
605       0.34957263
606       0.33500858
607      -0.69281950
608       0.34758655
609       0.34523295
610      -0.70322305
611       0.34631521
612       0.35690784
613      -0.69992014
614       0.35194884
615       0.34797130
616      -0.69518002
617       0.34283806
618       0.35234195
619      -0.69284716
620       0.34391063
621       0.34893654
622      -0.70573042
623       0.34393957
624       0.36179085
625      -0.70084955
626       0.35003099
627       0.35081856
628      -0.68118341
629       0.33964957
630       0.34153384
631      -0.68287520
632       0.33760064
633       0.34527455
634      -0.70505420
635       0.35430735
636       0.35074685
637      -0.70001404
638       0.34067062
639       0.35934342
640      -0.69817842
641       0.34403878
642       0.35413964
643      -0.68248870
644       0.33541576
645       0.34707293
646      -0.68977356
647       0.34435719
648       0.34541637
649      -0.70666505
650       0.35759123
651       0.34907382
652      -0.71127019
653       0.35944081
654       0.35182938
655      -0.70582819
656       0.35013440
657       0.35569379
658      -0.68425902
659       0.34285736
660       0.34140166
661      -0.69601838
662       0.34752299
663       0.34849539
664      -0.67781419
665       0.33909644
666       0.33871775
667      -0.71532667
668       0.34889192
669       0.36643475
670      -0.68475374
671       0.34047945
672       0.34427429
673      -0.71335108
674       0.34776628
675       0.36558481
676      -0.69183292
677       0.34531549
678       0.34651743
679      -0.69900540
680       0.34915306
681       0.34985234
682      -0.70319601
683       0.35106009
684       0.35213592
685      -0.68928656
686       0.34237933
687       0.34690723
688      -0.69433809
689       0.34446721
690       0.34987088
691      -0.68610957
692       0.33664536
693       0.34946421
694      -0.69272417
695       0.35693215
696       0.33579202
697      -0.71495457
698       0.36485847
699       0.35009610
700      -0.69352772
701       0.33833475
702       0.35519297
703      -0.71876002
704       0.35788604
705       0.36087399
706      -0.68963430
707       0.34603796
708       0.34359634
709      -0.70347794
710       0.35350527
711       0.34997267
712      -0.69276737
713       0.34456982
714       0.34819754
715      -0.69133378
716       0.34244552
717       0.34888826
718      -0.70088939
719       0.35657332
720       0.34431607
721      -0.71088120
722       0.36132053
723       0.34956067
724      -0.69134894
725       0.34877917
726       0.34256977
727      -0.70682647
728       0.34941225
729       0.35741422
730      -0.68394415
731       0.34531613
732       0.33862801
733      -0.68383434
734       0.34142263
735       0.34241171
736      -0.69877981
737       0.34814908
738       0.35063073
739      -0.68469303
740       0.33219177
741       0.35250125
742      -0.69303882
743       0.35441727
744       0.33862155
745      -0.68801234
746       0.34383605
747       0.34417629
748      -0.69140664
749       0.33644101
750       0.35496563
751      -0.67914063
752       0.34465405
753       0.33448659
754      -0.69333103
755       0.34941410
756       0.34391693
757      -0.70239271
758       0.34505868
759       0.35733403
760      -0.70977043
761       0.35017077
762       0.35959966
763      -0.70125325
764       0.35239871
765       0.34885455
766      -0.68017496
767       0.33612417
768       0.34405079
769      -0.68031754
770       0.34445913
771       0.33585841
772      -0.69761755
773       0.34368678
774       0.35393077
775      -0.67036543
776       0.33194880
777       0.33841662
778      -0.68096693
779       0.33400317
780       0.34696376
781      -0.71667128
782       0.34961802
783       0.36705326
784      -0.70423986
785       0.35694310
786       0.34729676
787      -0.68710788
788       0.34778900
789       0.33931888
790      -0.69450502
791       0.35327172
792       0.34123330
793      -0.68842455
794       0.34597255
795       0.34245201
796      -0.71992181
797       0.35477153
798       0.36515028
799      -0.67193247
800       0.34071274
801       0.33121974
802      -0.70325048
803       0.35366745
804       0.34958303
805      -0.69277120
806       0.35328122
807       0.33948999
808      -0.70831049
809       0.34303434
810       0.36527615
811      -0.68837823
812       0.34083447
813       0.34754376
814      -0.67445833
815       0.32961787
816       0.34484047
817      -0.70019371
818       0.35067263
819       0.34952108
820      -0.68147631
821       0.33875892
822       0.34271739
823      -0.69415820
824       0.34185420
825       0.35230400
826      -0.69668369
827       0.34764342
828       0.34904027
829      -0.70925487
830       0.35416068
831       0.35509420
832      -0.69444993
833       0.33978641
834       0.35466351
835      -0.70894214
836       0.36263679
837       0.34630535
838      -0.68631141
839       0.33927665
840       0.34703476
841      -0.69708931
842       0.35028648
843       0.34680283
844      -0.70624126
845       0.34843888
846       0.35780238
847      -0.70704809
848       0.35045679
849       0.35659130
850      -0.70043234
851       0.35008760
852       0.35034474
853      -0.69710187
854       0.34869895
855       0.34840292
856      -0.70630326
857       0.34911484
858       0.35718842
859      -0.69112335
860       0.34486806
861       0.34625528
862      -0.67989560
863       0.33121259
864       0.34868301
865      -0.69191755
866       0.35094653
867       0.34097101
868      -0.69690697
869       0.34523973
870       0.35166724
871      -0.68969150
872       0.34866291
873       0.34102859
874      -0.68660444
875       0.34832034
876       0.33828410
877      -0.67791118
878       0.33662347
879       0.34128771
880      -0.67842142
881       0.33412339
882       0.34429803
883      -0.69283477
884       0.33678907
885       0.35604570
886      -0.66897548
887       0.33176151
888       0.33721397
889      -0.68226825
890       0.34383930
891       0.33842895
892      -0.69780452
893       0.35041710
894       0.34738742
895      -0.67669404
896       0.34244885
897       0.33424519
898      -0.70184418
899       0.34389976
900       0.35794443
901      -0.69475153
902       0.34371638
903       0.35103515
904      -0.70324348
905       0.35352999
906       0.34971349
907      -0.69259743
908       0.34414589
909       0.34845154
910      -0.70566713
911       0.36214655
912       0.34352058
913      -0.70338770
914       0.35897039
915       0.34441731
916      -0.70030001
917       0.34535000
918       0.35495001
919      -0.69627437
920       0.34458318
921       0.35169119
922      -0.68517215
923       0.34539560
924       0.33977655
925      -0.68417998
926       0.34629132
927       0.33788866
928      -0.68468613
929       0.34867409
930       0.33601205
931      -0.69563123
932       0.35980752
933       0.33582371
934      -0.69527774
935       0.34524055
936       0.35003719
937      -0.69372506
938       0.34495426
939       0.34877080
940      -0.68190698
941       0.35386454
942       0.32804243
943      -0.69771466
944       0.34369233
945       0.35402233
946      -0.69329474
947       0.35010095
948       0.34319379
949      -0.70432774
950       0.35895420
951       0.34537354
952      -0.68190438
953       0.34255470
954       0.33934968
955      -0.69418135
956       0.34325295
957       0.35092841
958      -0.69823141
959       0.35113384
960       0.34709757
961      -0.71251099
962       0.35062051
963       0.36189048
964      -0.69651401
965       0.34861679
966       0.34789722
967      -0.70509853
968       0.35762915
969       0.34746938
970      -0.71304737
971       0.35422285
972       0.35882452
973      -0.70022128
974       0.34263841
975       0.35758287
976      -0.67904172
977       0.34237134
978       0.33667038
979      -0.71624066
980       0.35985051
981       0.35639015
982      -0.70505586
983       0.35720976
984       0.34784610
985      -0.69715582
986       0.35157460
987       0.34558123
988      -0.69184344
989       0.34289862
990       0.34894481
991      -0.71296083
992       0.35399393
993       0.35896689
994      -0.70525570
995       0.34931813
996       0.35593757
997      -0.69017266
998       0.33805819
999       0.35211447
1000     -0.70217628
1001      0.35508142
1002      0.34709486
1003     -0.67838713
1004      0.33715660
1005      0.34123053
1006     -0.69221604
1007      0.35115501
1008      0.34106103
1009     -0.69270174
1010      0.35141295
1011      0.34128879
1012     -0.70422703
1013      0.35593207
1014      0.34829496
1015     -0.70549671
1016      0.34842107
1017      0.35707565
1018     -0.70124529
1019      0.34870218
1020      0.35254311
1021     -0.68585001
1022      0.35037828
1023      0.33547173
1024     -0.70253148
1025      0.35033610
1026      0.35219538
1027     -0.67493179
1028      0.33416789
1029      0.34076391
1030     -0.67415587
1031      0.33318657
1032      0.34096930
1033     -0.69931304
1034      0.35213375
1035      0.34717929
1036     -0.70858574
1037      0.35886299
1038      0.34972276
1039     -0.68663415
1040      0.34979133
1041      0.33684281
1042     -0.70266203
1043      0.35248220
1044      0.35017983
1045     -0.70155257
1046      0.34950015
1047      0.35205242
1048     -0.70902220
1049      0.35649542
1050      0.35252677
1051     -0.68734131
1052      0.34490612
1053      0.34243519
1054     -0.71361919
1055      0.35768354
1056      0.35593564
1057     -0.70245741
1058      0.35222636
1059      0.35023104
1060     -0.68855675
1061      0.34199505
1062      0.34656169
1063     -0.69879593
1064      0.33672022
1065      0.36207571
1066     -0.69677667
1067      0.35856483
1068      0.33821184
1069     -0.69766975
1070      0.34918773
1071      0.34848202
1072     -0.68233503
1073      0.34305928
1074      0.33927574
1075     -0.70395862
1076      0.35499134
1077      0.34896728
1078     -0.67294378
1079      0.33411436
1080      0.33882941
1081     -0.69155827
1082      0.34808214
1083      0.34347613
1084     -0.70052471
1085      0.34705256
1086      0.35347215
1087     -0.68321911
1088      0.34462781
1089      0.33859130
1090     -0.69399384
1091      0.35032398
1092      0.34366986
1093     -0.69471898
1094      0.35212348
1095      0.34259550
1096     -0.69877861
1097      0.34270176
1098      0.35607685
1099     -0.67902519
1100      0.33832017
1101      0.34070503
1102     -0.70384456
1103      0.35306678
1104      0.35077777
1105     -0.69541672
1106      0.35056757
1107      0.34484915
1108     -0.69391879
1109      0.34335461
1110      0.35056418
1111     -0.68304861
1112      0.34087186
1113      0.34217675
1114     -0.70938581
1115      0.35934853
1116      0.35003728
1117     -0.70121830
1118      0.34428400
1119      0.35693430
1120     -0.69147429
1121      0.34694838
1122      0.34452591
1123     -0.70026058
1124      0.34332953
1125      0.35693105
1126     -0.69272851
1127      0.34333392
1128      0.34939459
1129     -0.70175209
1130      0.34098066
1131      0.36077143
1132     -0.68877827
1133      0.34619416
1134      0.34258412
1135     -0.70229384
1136      0.35132524
1137      0.35096860
1138     -0.68892567
1139      0.33905303
1140      0.34987264
1141     -0.68164416
1142      0.33790200
1143      0.34374216
1144     -0.69276867
1145      0.34871974
1146      0.34404893
1147     -0.69030730
1148      0.33955170
1149      0.35075560
1150     -0.68174307
1151      0.34405580
1152      0.33768727
1153     -0.69698599
1154      0.35284368
1155      0.34414230
1156     -0.70143729
1157      0.35683192
1158      0.34460537
1159     -0.66428697
1160      0.33764196
1161      0.32664502
1162     -0.70339432
1163      0.35335660
1164      0.35003773
1165     -0.69044052
1166      0.34146768
1167      0.34897283
1168     -0.69739184
1169      0.35539148
1170      0.34200036
1171     -0.68391889
1172      0.34329003
1173      0.34062886
1174     -0.70905958
1175      0.35387046
1176      0.35518912
1177     -0.66729710
1178      0.32649597
1179      0.34080112
1180     -0.69612148
1181      0.35376982
1182      0.34235165
1183     -0.70205802
1184      0.34848871
1185      0.35356931
1186     -0.69286583
1187      0.34932790
1188      0.34353793
1189     -0.69915707
1190      0.35228388
1191      0.34687320
1192     -0.68635122
1193      0.34441407
1194      0.34193715
1195     -0.68677799
1196      0.33894590
1197      0.34783209
1198     -0.69191996
1199      0.34476193
1200      0.34715802
1201     -0.70438312
1202      0.35197598
1203      0.35240714
1204     -0.69860107
1205      0.35158578
1206      0.34701529
1207     -0.67760886
1208      0.33469992
1209      0.34290894
1210     -0.67979810
1211      0.33414840
1212      0.34564970
1213     -0.69665617
1214      0.35071333
1215      0.34594284
1216     -0.69867096
1217      0.34582288
1218      0.35284808
1219     -0.69930243
1220      0.34869487
1221      0.35060755
1222     -0.69149274
1223      0.33572039
1224      0.35577236
1225     -0.71203846
1226      0.35202385
1227      0.36001462
1228     -0.70189398
1229      0.34716156
1230      0.35473242
1231     -0.69517558
1232      0.34974250
1233      0.34543308
1234     -0.67873939
1235      0.33325783
1236      0.34548156
1237     -0.68474214
1238      0.34807642
1239      0.33666572
1240     -0.69450186
1241      0.34559850
1242      0.34890336
1243     -0.70019329
1244      0.34357644
1245      0.35661685
1246     -0.69299878
1247      0.34440561
1248      0.34859317
1249     -0.67902130
1250      0.34067161
1251      0.33834969
1252     -0.68797146
1253      0.34209136
1254      0.34588011
1255     -0.68553264
1256      0.34154515
1257      0.34398749
1258     -0.69545213
1259      0.34154957
1260      0.35390256
1261     -0.69186453
1262      0.33892027
1263      0.35294426
1264     -0.70297520
1265      0.34765423
1266      0.35532097
1267     -0.70932969
1268      0.35688734
1269      0.35244234
1270     -0.70724199
1271      0.35797063
1272      0.34927136
1273     -0.69608944
1274      0.34621220
1275      0.34987724
1276     -0.70208035
1277      0.34665567
1278      0.35542468
1279     -0.70570787
1280      0.34824259
1281      0.35746528
1282     -0.68860013
1283      0.34135667
1284      0.34724346
1285     -0.72339860
1286      0.36405035
1287      0.35934825
1288     -0.71648269
1289      0.35722226
1290      0.35926043
1291     -0.69334375
1292      0.34712191
1293      0.34622184
1294     -0.70277655
1295      0.35346850
1296      0.34930805
1297     -0.68185411
1298      0.34143512
1299      0.34041899
1300     -0.67789030
1301      0.33763031
1302      0.34025999
1303     -0.70509751
1304      0.34864392
1305      0.35645359
1306     -0.70783384
1307      0.34418884
1308      0.36364500
1309     -0.70093477
1310      0.34229754
1311      0.35863723
1312     -0.69256308
1313      0.35238362
1314      0.34017946
1315     -0.69163289
1316      0.34542643
1317      0.34620646
1318     -0.70292545
1319      0.35629765
1320      0.34662781
1321     -0.69745933
1322      0.35510626
1323      0.34235308
1324     -0.67785545
1325      0.33674204
1326      0.34111341
1327     -0.69205850
1328      0.34676938
1329      0.34528912
1330     -0.69276789
1331      0.34051084
1332      0.35225705
1333     -0.70943022
1334      0.35911533
1335      0.35031488
1336     -0.69944263
1337      0.35405072
1338      0.34539191
1339     -0.70079268
1340      0.35015551
1341      0.35063717
1342     -0.69347905
1343      0.35179679
1344      0.34168226
1345     -0.70912292
1346      0.35251552
1347      0.35660740
1348     -0.73326194
1349      0.37178065
1350      0.36148128
1351     -0.69681903
1352      0.35533965
1353      0.34147937
1354     -0.69923620
1355      0.35173825
1356      0.34749794
1357     -0.67473490
1358      0.33599132
1359      0.33874358
1360     -0.68629634
1361      0.34242014
1362      0.34387620
1363     -0.71218416
1364      0.35465987
1365      0.35752430
1366     -0.69021452
1367      0.35264992
1368      0.33756460
1369     -0.68845558
1370      0.34081474
1371      0.34764085
1372     -0.68202369
1373      0.34413547
1374      0.33788822
1375     -0.67939441
1376      0.33462730
1377      0.34476712
1378     -0.68931487
1379      0.34717087
1380      0.34214400
1381     -0.72945476
1382      0.36154891
1383      0.36790586
1384     -0.69077797
1385      0.34615638
1386      0.34462159
1387     -0.70569690
1388      0.36150053
1389      0.34419636
1390     -0.69902523
1391      0.35217632
1392      0.34684892
1393     -0.69761167
1394      0.35324937
1395      0.34436231
1396     -0.68476085
1397      0.34478372
1398      0.33997713
1399     -0.68608528
1400      0.34334013
1401      0.34274515
1402     -0.68568996
1403      0.33739457
1404      0.34829539
1405     -0.67425881
1406      0.33205343
1407      0.34220538
1408     -0.69327004
1409      0.34281557
1410      0.35045447
1411     -0.70362074
1412      0.35073084
1413      0.35288991
1414     -0.70450466
1415      0.35233226
1416      0.35217240
1417     -0.68911399
1418      0.34343147
1419      0.34568251
1420     -0.70276438
1421      0.35130958
1422      0.35145480
1423     -0.70303931
1424      0.34340901
1425      0.35963030
1426     -0.69948844
1427      0.35378240
1428      0.34570604
1429     -0.68959714
1430      0.34491885
1431      0.34467830
1432     -0.68029082
1433      0.34257860
1434      0.33771223
1435     -0.70432751
1436      0.35786130
1437      0.34646621
1438     -0.69930234
1439      0.34657899
1440      0.35272335
1441     -0.68643174
1442      0.34685164
1443      0.33958010
1444     -0.70379018
1445      0.35727128
1446      0.34651890
1447     -0.68333157
1448      0.34307174
1449      0.34025982
1450     -0.73230298
1451      0.36844880
1452      0.36385417
1453     -0.69656342
1454      0.33904993
1455      0.35751348
1456     -0.70933585
1457      0.35200707
1458      0.35732878
1459     -0.68408451
1460      0.34421581
1461      0.33986871
1462     -0.70550753
1463      0.35500502
1464      0.35050251
1465     -0.70404653
1466      0.36347224
1467      0.34057429
1468     -0.70280981
1469      0.35610837
1470      0.34670144
1471     -0.69668339
1472      0.35559300
1473      0.34109039
1474     -0.70348878
1475      0.35358145
1476      0.34990733
1477     -0.69551026
1478      0.34643711
1479      0.34907315
1480     -0.68849761
1481      0.34275088
1482      0.34574673
1483     -0.69140518
1484      0.34349122
1485      0.34791396
1486     -0.70225951
1487      0.35148606
1488      0.35077344
1489     -0.69923760
1490      0.35221776
1491      0.34701983
1492     -0.68882463
1493      0.34329910
1494      0.34552554
1495     -0.67587535
1496      0.33710694
1497      0.33876841
1498     -0.69196340
1499      0.34669001
1500      0.34527339
1501     -0.68180120
1502      0.33776925
1503      0.34403195
1504     -0.69908005
1505      0.34970020
1506      0.34937985
1507     -0.70329890
1508      0.34899237
1509      0.35430653
1510     -0.70724673
1511      0.35291430
1512      0.35433244
1513     -0.69368178
1514      0.34740594
1515      0.34627585
1516     -0.69143030
1517      0.34707412
1518      0.34435618
1519     -0.68502709
1520      0.34042280
1521      0.34460429
1522     -0.69696856
1523      0.35237471
1524      0.34459385
1525     -0.69257275
1526      0.33979180
1527      0.35278095
1528     -0.70718192
1529      0.35545465
1530      0.35172727
1531     -0.68100344
1532      0.34603611
1533      0.33496734
1534     -0.69025554
1535      0.35036064
1536      0.33989490
1537     -0.69264778
1538      0.35200098
1539      0.34064680
1540     -0.67987991
1541      0.34363457
1542      0.33624534
1543     -0.71109842
1544      0.35431916
1545      0.35677926
1546     -0.69354366
1547      0.34378744
1548      0.34975622
1549     -0.68290583
1550      0.34315899
1551      0.33974684
1552     -0.69626451
1553      0.34472289
1554      0.35154162
1555     -0.69231747
1556      0.33855145
1557      0.35376602
1558     -0.69865594
1559      0.35035011
1560      0.34830583
1561     -0.70039859
1562      0.35022107
1563      0.35017752
1564     -0.70206684
1565      0.34276723
1566      0.35929961
1567     -0.68714934
1568      0.34147906
1569      0.34567028
1570     -0.69357417
1571      0.35051087
1572      0.34306331
1573     -0.69722142
1574      0.34710267
1575      0.35011875
1576     -0.68981582
1577      0.34111070
1578      0.34870512
1579     -0.70023386
1580      0.34648533
1581      0.35374853
1582     -0.70202763
1583      0.35538088
1584      0.34664675
1585     -0.70639151
1586      0.35312739
1587      0.35326412
1588     -0.70345190
1589      0.35200114
1590      0.35145076
1591     -0.69531589
1592      0.34802061
1593      0.34729528
1594     -0.69010628
1595      0.34207986
1596      0.34802642
1597     -0.70607944
1598      0.35485107
1599      0.35122838
1600     -0.71570041
1601      0.35940839
1602      0.35629201
1603     -0.70925903
1604      0.35600529
1605      0.35325374
1606     -0.70222953
1607      0.35906126
1608      0.34316827
1609     -0.69038701
1610      0.34484524
1611      0.34554176
1612     -0.70349248
1613      0.35674723
1614      0.34674525
1615     -0.71486444
1616      0.36093795
1617      0.35392649
1618     -0.68122982
1619      0.34241165
1620      0.33881817
1621     -0.69142190
1622      0.34019986
1623      0.35122204
1624     -0.68687178
1625      0.34725722
1626      0.33961455
1627     -0.68982918
1628      0.34874974
1629      0.34107944
1630     -0.67433195
1631      0.32962962
1632      0.34470233
1633     -0.68691408
1634      0.34217293
1635      0.34474115
1636     -0.68937382
1637      0.35166761
1638      0.33770621
1639     -0.70985041
1640      0.34894223
1641      0.36090818
1642     -0.68715922
1643      0.34644776
1644      0.34071146
1645     -0.70476358
1646      0.34981025
1647      0.35495333
1648     -0.71117587
1649      0.35529137
1650      0.35588451
1651     -0.69417007
1652      0.34917255
1653      0.34499752
1654     -0.68614235
1655      0.34189558
1656      0.34424677
1657     -0.69394919
1658      0.34705903
1659      0.34689015
1660     -0.72035349
1661      0.35798370
1662      0.36236979
1663     -0.69476190
1664      0.34903518
1665      0.34572672
1666     -0.68298279
1667      0.33393677
1668      0.34904602
1669     -0.69864034
1670      0.34177267
1671      0.35686767
1672     -0.70269712
1673      0.35560419
1674      0.34709293
1675     -0.69542406
1676      0.34309238
1677      0.35233168
1678     -0.68620871
1679      0.34925334
1680      0.33695537
1681     -0.69533771
1682      0.34252461
1683      0.35281309
1684     -0.70110516
1685      0.35932161
1686      0.34178355
1687     -0.68649830
1688      0.34641909
1689      0.34007921
1690     -0.69843328
1691      0.34643992
1692      0.35199335
1693     -0.68930764
1694      0.34604672
1695      0.34326092
1696     -0.69451258
1697      0.34232072
1698      0.35219186
1699     -0.70267425
1700      0.35670001
1701      0.34597424
1702     -0.68719764
1703      0.34567639
1704      0.34152126
1705     -0.68913432
1706      0.34728701
1707      0.34184731
1708     -0.69155656
1709      0.34541895
1710      0.34613762
1711     -0.70406690
1712      0.34918587
1713      0.35488103
1714     -0.69859549
1715      0.35636370
1716      0.34223179
1717     -0.68284926
1718      0.34313316
1719      0.33971609
1720     -0.69809401
1721      0.35273664
1722      0.34535736
1723     -0.71673305
1724      0.36449025
1725      0.35224280
1726     -0.70455972
1727      0.35419130
1728      0.35036843
1729     -0.69763448
1730      0.34018650
1731      0.35744798
1732     -0.68374446
1733      0.34268217
1734      0.34106229
1735     -0.68650730
1736      0.34230355
1737      0.34420374
1738     -0.70771183
1739      0.34784582
1740      0.35986601
1741     -0.67716728
1742      0.33597674
1743      0.34119054
1744     -0.68668070
1745      0.34565575
1746      0.34102494
1747     -0.70972443
1748      0.35736817
1749      0.35235626
1750     -0.68783248
1751      0.34544403
1752      0.34238844
1753     -0.69615598
1754      0.34023961
1755      0.35591637
1756     -0.68288299
1757      0.34406919
1758      0.33881380
1759     -0.70102358
1760      0.35443826
1761      0.34658532
1762     -0.69755653
1763      0.35129865
1764      0.34625788
1765     -0.71158255
1766      0.35766450
1767      0.35391805
1768     -0.69094887
1769      0.34742376
1770      0.34352511
1771     -0.67417254
1772      0.34069135
1773      0.33348119
1774     -0.71017792
1775      0.35380730
1776      0.35637062
1777     -0.70587276
1778      0.35306008
1779      0.35281269
1780     -0.67155162
1781      0.33734749
1782      0.33420413
1783     -0.67437687
1784      0.33926511
1785      0.33511176
1786     -0.71477433
1787      0.35716500
1788      0.35760933
1789     -0.67781110
1790      0.33391065
1791      0.34390045
1792     -0.69595741
1793      0.35158421
1794      0.34437320
1795     -0.68583713
1796      0.34472641
1797      0.34111072
1798     -0.68779906
1799      0.34384946
1800      0.34394960
1801     -0.71533211
1802      0.36361995
1803      0.35171216
1804     -0.68422156
1805      0.34294888
1806      0.34127268
1807     -0.68124541
1808      0.33555052
1809      0.34569489
1810     -0.68348900
1811      0.34022471
1812      0.34326429
1813     -0.69937899
1814      0.34533274
1815      0.35404625
1816     -0.69609743
1817      0.34103403
1818      0.35506340
1819     -0.70733901
1820      0.35527074
1821      0.35206827
1822     -0.69051369
1823      0.34607054
1824      0.34444316
1825     -0.70017650
1826      0.35850204
1827      0.34167446
1828     -0.70169673
1829      0.34912162
1830      0.35257511
1831     -0.70350246
1832      0.35319664
1833      0.35030582
1834     -0.70280501
1835      0.35593432
1836      0.34687069
1837     -0.69641310
1838      0.35173889
1839      0.34467421
1840     -0.68339934
1841      0.34739659
1842      0.33600275
1843     -0.68812109
1844      0.33411291
1845      0.35400817
1846     -0.69580151
1847      0.34550012
1848      0.35030140
1849     -0.70091726
1850      0.34842385
1851      0.35249341
1852     -0.69204636
1853      0.34623004
1854      0.34581632
1855     -0.71060635
1856      0.35733746
1857      0.35326890
1858     -0.70090550
1859      0.34970330
1860      0.35120221
1861     -0.67111971
1862      0.33075222
1863      0.34036749
1864     -0.69513700
1865      0.35140094
1866      0.34373606
1867     -0.70301546
1868      0.34221163
1869      0.36080383
1870     -0.69495010
1871      0.34054855
1872      0.35440154
1873     -0.70068722
1874      0.34362113
1875      0.35706609
1876     -0.69316570
1877      0.34006445
1878      0.35310125
1879     -0.69448202
1880      0.35048801
1881      0.34399400
1882     -0.71293410
1883      0.35968823
1884      0.35324588
1885     -0.71520200
1886      0.35526992
1887      0.35993208
1888     -0.69218752
1889      0.33955464
1890      0.35263289
1891     -0.69454412
1892      0.33979777
1893      0.35474635
1894     -0.71426610
1895      0.35724491
1896      0.35702119
1897     -0.67291156
1898      0.33505451
1899      0.33785705
1900     -0.69177877
1901      0.33120309
1902      0.36057567
1903     -0.69154633
1904      0.34747460
1905      0.34407173
1906     -0.70290468
1907      0.35094634
1908      0.35195834
1909     -0.68684855
1910      0.34061305
1911      0.34623550
1912     -0.69790484
1913      0.33976388
1914      0.35814096
1915     -0.69491145
1916      0.34232624
1917      0.35258521
1918     -0.73841685
1919      0.36370235
1920      0.37471450
1921     -0.69970593
1922      0.36282588
1923      0.33688005
1924     -0.69974907
1925      0.34602555
1926      0.35372352
1927     -0.66527017
1928      0.33592820
1929      0.32934198
1930     -0.70451981
1931      0.34941912
1932      0.35510069
ORDER 1
1932
1         0.03024674    -0.29087902    -0.14073123
2        -0.05725743     0.02953842     0.17564650
3         0.03589042     0.16062083    -0.07889970
4         0.15579163     0.23577390    -0.15543973
5         0.01414929    -0.03317636     0.18045774
6        -0.11425975    -0.11915428    -0.07763567
7         0.20938806    -0.22899235     0.09429537
8        -0.16032668     0.03736522     0.08102871
9         0.02416128     0.11352995    -0.14454930
10       -0.05254882    -0.28774668    -0.13780668
11        0.07371074     0.02584025     0.17196805
12       -0.03818145     0.16587837    -0.07895420
13        0.03261138    -0.24477869     0.20515825
14        0.12857274     0.12724867    -0.03114019
15       -0.14978359     0.03104941    -0.10159824
16       -0.31982553    -0.02988316    -0.04251570
17        0.13080418    -0.07787006    -0.10784586
18        0.08283465     0.09897088     0.13782944
19       -0.06794361    -0.29085916    -0.12240827
20        0.01308624     0.03798489     0.18178550
21        0.03143820     0.15246606    -0.10022450
22       -0.28849954    -0.14574322    -0.00187040
23        0.03209083     0.17172829     0.06458632
24        0.15766773    -0.07526653    -0.06310762
25        0.31202794    -0.06991929    -0.03530229
26       -0.09987061    -0.04120303     0.14779200
27       -0.10200850     0.08659791    -0.12529042
28        0.21179040    -0.00623826    -0.24345485
29       -0.03105313    -0.14146595     0.11644776
30       -0.10696049     0.14338740     0.04341588
31       -0.26064425     0.18791648     0.04139561
32        0.17603587     0.06185455    -0.01333829
33       -0.00252831    -0.18493848    -0.01406260
34       -0.27629875     0.09006119    -0.13801831
35        0.05416987    -0.16355051     0.02212448
36        0.12052307     0.10924494     0.06522830
37        0.15321561    -0.11576550     0.25908149
38        0.06796975    -0.00373949    -0.17467888
39       -0.16924948     0.08030472     0.00316918
40       -0.27889744     0.02071674    -0.16276188
41        0.13377508     0.13449392     0.00597576
42        0.05492663    -0.14795583     0.10387171
43       -0.24415793     0.13351176     0.16517043
44        0.17814398     0.05281702     0.01104095
45       -0.01717499    -0.14176371    -0.12074466
46       -0.10692409     0.30368596    -0.00081066
47        0.17331505    -0.05063676     0.04842764
48       -0.10093470    -0.14781786    -0.04711926
49        0.15538518    -0.23825346    -0.13789169
50        0.06403180     0.16629876     0.00978516
51       -0.15936500    -0.01516117     0.07606504
52       -0.11440116     0.11642253     0.28050282
53        0.16778696    -0.06660155    -0.02611412
54       -0.09331525    -0.00917326    -0.15643763
55       -0.14051351     0.28362382    -0.03985543
56        0.06806660    -0.05856986     0.15953242
57        0.02226283    -0.12310836    -0.13275489
58       -0.21728586     0.01935156    -0.23474652
59        0.15548152    -0.08883077    -0.01204605
60       -0.01721352     0.07651944     0.16143189
61        0.23270403     0.02340737    -0.21843246
62        0.01776833     0.04558533     0.17048182
63       -0.16247029    -0.05918488    -0.03056986
64        0.07103600     0.11438055     0.29422548
65       -0.09932062    -0.15151892    -0.03297491
66        0.05212451     0.07562499    -0.15799798
67       -0.09356869     0.30195716    -0.05674132
68       -0.07065443    -0.14364307    -0.06673924
69        0.13481087    -0.04455395     0.10685601
70       -0.20556651    -0.07343195     0.23028694
71        0.12908066    -0.11623610    -0.06314901
72        0.00318299     0.16426476    -0.08541226
73        0.14086806     0.03355031    -0.28761181
74       -0.15062020     0.09165599     0.05553957
75        0.06037439    -0.11597219     0.13429323
76        0.21085926    -0.10027283     0.22307269
77        0.02802402    -0.01013347    -0.18488764
78       -0.16419853     0.07497320     0.03526386
79        0.28411836     0.12014743    -0.09024000
80       -0.16001225     0.05044480    -0.06908798
81       -0.02244011    -0.12759105     0.12702844
82       -0.21722693     0.22910290    -0.06612147
83        0.04145743    -0.06106091     0.17026854
84        0.10188861    -0.08991352    -0.12853109
85       -0.14444353    -0.04919392    -0.28271431
86       -0.03881527    -0.09772131     0.15988422
87        0.13536340     0.12998464     0.03081270
88       -0.19042367     0.22131295     0.13338892
89        0.16119814    -0.05232116     0.06693450
90       -0.03972661    -0.09066490    -0.15443465
91       -0.22656219     0.03593657    -0.22806027
92       -0.00031502    -0.13310054     0.13100562
93        0.14971166     0.10882192     0.01995268
94       -0.12990417     0.28127973     0.08634679
95        0.02585555    -0.13909950     0.11229087
96        0.05666069    -0.04183468    -0.16361395
97       -0.00277130     0.18551712    -0.26319611
98        0.07664576     0.04525598     0.15977804
99       -0.07666533    -0.16854484     0.00974208
100       0.09295823     0.11647641    -0.28648047
101       0.10626784    -0.00117356     0.15442604
102      -0.16676227    -0.07558991     0.03546581
103      -0.08977544    -0.16666168    -0.26071987
104       0.17382421     0.02959657     0.05017175
105      -0.11534197     0.07833960     0.11868827
106      -0.19527487    -0.18574707     0.17653282
107       0.02327836     0.18275640     0.02546744
108       0.10453268    -0.06056666    -0.14083342
109       0.19527472     0.11266025    -0.22628081
110      -0.17888109    -0.01444859    -0.01595391
111       0.05741116    -0.05817967     0.16312083
112       0.28344194    -0.04794682    -0.14917856
113      -0.06205793     0.16204397     0.06077162
114      -0.12467046    -0.13289867     0.03705268
115      -0.19231321     0.25628699    -0.03191867
116       0.17845025     0.00763583     0.02994262
117      -0.05498479    -0.17238399    -0.00945105
118       0.09394856     0.06665808     0.30019120
119       0.07030096    -0.13981580    -0.10564238
120      -0.13344554     0.09604611    -0.09432415
121      -0.18895788     0.00930370    -0.25551047
122       0.16070656     0.07954767     0.00721201
123      -0.03862276    -0.08307141     0.15189579
124       0.03404391     0.30099240    -0.10115545
125      -0.16010581    -0.07658222     0.04180138
126       0.13865083    -0.11646752     0.02303713
127      -0.01899470    -0.25837910    -0.19170682
128       0.08150697     0.15108642    -0.03951815
129      -0.07018233     0.01211927     0.16206043
130       0.19948657     0.04088169    -0.24899840
131      -0.17668384    -0.07286205    -0.01276707
132       0.04131195     0.04494476     0.18062443
133       0.08101211    -0.26335893     0.15850953
134       0.11490928     0.09435603    -0.10600754
135      -0.16698308     0.07407716     0.00472112
136      -0.31330867     0.02641859    -0.06299193
137       0.07204282    -0.09432532     0.14728101
138       0.13782262     0.07783517    -0.10690144
139      -0.22586501    -0.22597982     0.04449728
140       0.05637632     0.06019256    -0.15608295
141       0.08777699     0.08394628     0.13104164
142      -0.24416144    -0.19767638     0.06844117
143       0.00679856     0.11419613    -0.14359886
144       0.15737805     0.01408006     0.10363156
145      -0.00633291     0.25689954    -0.19581024
146      -0.14169172    -0.12029692     0.02391742
147       0.14691322    -0.05045095     0.10670183
148       0.29544163     0.07642777    -0.09911795
149      -0.12911042     0.12285506     0.04489577
150      -0.06205231    -0.17126572     0.01924810
151      -0.18506996     0.12892430     0.23043087
152       0.16698587     0.06519954    -0.04961626
153      -0.04403486    -0.14754462    -0.10058756
154       0.30512379    -0.08517651     0.00056865
155      -0.05888252     0.15712725     0.06644751
156      -0.13299099    -0.10027058    -0.06524658
157      -0.29935861    -0.05532359    -0.09462770
158       0.07342504     0.16671637     0.01407670
159       0.11837094    -0.13094692     0.04653096
160      -0.18967946    -0.02891504    -0.26230173
161       0.03008681    -0.13042916     0.12426443
162       0.09428529     0.15047862     0.04705852
163      -0.15391022    -0.11845316    -0.24538795
164      -0.05560646     0.14799310     0.08487544
165       0.14781837    -0.06980261     0.06871199
166       0.32427132    -0.01524212    -0.00530413
167      -0.11337386    -0.08923668    -0.11571852
168      -0.10093002     0.09994092     0.12000850
169       0.30180622    -0.09566257     0.05652399
170      -0.12535017     0.02073090     0.12566521
171      -0.06693119     0.03989149    -0.15913027
172      -0.00235942    -0.07810286     0.31440101
173      -0.14014418     0.04321338    -0.09778202
174       0.14740422     0.00613678    -0.10398257
175       0.05745748     0.11637669     0.29396274
176      -0.00284118     0.10374153    -0.15820720
177      -0.03616897    -0.18457709    -0.03898393
178       0.13879600    -0.26580679    -0.11940876
179      -0.17951940     0.01646613     0.04139823
180       0.09016059     0.15914774     0.03702729
181       0.20288746     0.23053008     0.06900046
182       0.04996539    -0.15728415    -0.06618512
183      -0.17511415     0.01215031     0.02248289
184       0.10959450     0.01563215    -0.30422771
185      -0.16606472    -0.06675620     0.05045561
186       0.09394113     0.05654679     0.15049890
187       0.11757993    -0.27603990     0.12271775
188       0.09508609     0.12797409    -0.08107022
189      -0.17678561     0.04948041     0.00316797
190      -0.10627266     0.24109638    -0.18683508
191       0.00782811    -0.17513959    -0.04929121
192       0.06129527     0.01981908     0.17141485
193      -0.15772900     0.15205029     0.23872089
194       0.10878017    -0.15156847     0.02145110
195      -0.00335314     0.04990509    -0.18088598
196       0.28024325    -0.07723799     0.13963563
197      -0.08075444    -0.09786394    -0.14085011
198      -0.10546728     0.14657944     0.04587676
199      -0.23996929     0.12221485    -0.18097017
200       0.09948268    -0.14881400    -0.04224702
201       0.05753253     0.06810398     0.15977033
202       0.19226336     0.22381236    -0.12562479
203      -0.13562358    -0.07911795    -0.08891161
204       0.01190624    -0.06367258     0.16698072
205       0.32426851    -0.01594963    -0.01325058
206      -0.09865823     0.15193065     0.04028895
207      -0.11586676    -0.14101817    -0.03143389
208       0.21634168     0.06100860     0.23176161
209      -0.10759176    -0.15164196    -0.00645017
210      -0.03485176     0.10814122    -0.14315769
211       0.00460944    -0.29270465     0.14138256
212      -0.10090594     0.14480063     0.05545050
213       0.09901436     0.04954187    -0.15080815
214       0.07725150    -0.12781477     0.28635658
215      -0.08477553     0.16412224    -0.02284300
216       0.03248340    -0.07689215    -0.16230666
217       0.24983125     0.20730643     0.00642998
218       0.01331098    -0.18672124     0.01113763
219      -0.17952484     0.04750733    -0.01534500
220      -0.28392590     0.13973765    -0.06188970
221       0.16447700     0.08473359    -0.01797308
222       0.02344614    -0.17037685     0.05671238
223      -0.11397682     0.29941130     0.03573088
224      -0.10142590    -0.14910546    -0.01867684
225       0.17849087    -0.04334375    -0.00426825
226      -0.29598645    -0.12843871     0.02354160
227       0.15480560    -0.09618319    -0.03582453
228       0.04013810     0.17824717     0.01995551
229       0.26375667     0.17332528    -0.04924572
230      -0.08357014    -0.11325804    -0.13443053
231      -0.09640572    -0.00570510     0.16624980
232      -0.07532441     0.23038982     0.21464760
233       0.16315190    -0.04655716    -0.04870435
234      -0.11648534    -0.10062068    -0.08836471
235       0.23716164     0.12261534     0.17864797
236      -0.05314396     0.06811388    -0.16885566
237      -0.10500472    -0.14974062     0.04954023
238       0.17187301    -0.09281043     0.25517746
239      -0.09163765    -0.11277279    -0.10889387
240      -0.01890813     0.17133727    -0.05504283
241      -0.21817087     0.23168924     0.05250897
242      -0.01391275    -0.13063926    -0.12938876
243       0.15726690    -0.02027590     0.09609287
244       0.25589042     0.19509470    -0.01286007
245      -0.13647741     0.01161549     0.12796767
246      -0.03261386    -0.14094097    -0.11989673
247      -0.16801424     0.27277893     0.02843444
248       0.03835017    -0.08273455    -0.16163671
249       0.07088027    -0.09491070     0.14084274
250      -0.10638715     0.21690179     0.21078546
251      -0.05991455    -0.01260943    -0.18264800
252       0.13011236    -0.13274702     0.03856146
253       0.30216865     0.08696691     0.05629640
254      -0.13233945     0.00471245     0.12788066
255      -0.06308230    -0.05950397    -0.15911225
256       0.07837515     0.23926125     0.19970976
257      -0.06080080     0.02195958    -0.16910011
258       0.01087378    -0.17687449     0.04205041
259      -0.30845953    -0.10025336    -0.00021684
260       0.05729033     0.17961430    -0.00325986
261       0.15172012    -0.11155284     0.00340412
262       0.07958583     0.01730572    -0.31278846
263      -0.17236557    -0.03086203     0.06437910
264       0.11827529     0.01917773     0.14102965
265      -0.28103372     0.11791657     0.09388769
266       0.04198288    -0.17491897     0.00649907
267       0.13460776     0.09628047    -0.06490150
268      -0.17213305    -0.19014672    -0.19443190
269       0.14751665     0.09244270    -0.04813629
270      -0.03918981     0.02928995     0.17679931
271      -0.14642644     0.19685251    -0.20954462
272       0.07103033     0.05363249     0.16737917
273       0.02716744    -0.18509439    -0.02660878
274      -0.31427949    -0.00008218     0.05571264
275       0.07891947     0.06103317    -0.16056717
276       0.12918516    -0.06135151     0.12457175
277      -0.15190576     0.24455240    -0.14750071
278       0.10921570     0.01759388     0.14750591
279      -0.00924302    -0.17523359    -0.04972373
280      -0.16730242     0.10052196     0.25999485
281       0.13170927    -0.12784645     0.00142463
282      -0.02080746     0.06006323    -0.16890896
283       0.21172621     0.23277274     0.08051529
284      -0.16597115     0.02627085    -0.06604419
285       0.03055665    -0.18084736     0.01462872
286      -0.01909924    -0.03863971     0.31735883
287      -0.04810834     0.15529472    -0.09003290
288       0.06131193    -0.13188836    -0.11772297
289      -0.16141106     0.23810278    -0.14908509
290      -0.01987464    -0.17827696    -0.03422826
291       0.12495575     0.02357252     0.13130823
292       0.23335203     0.12006296    -0.18755989
293      -0.07040685    -0.17028977    -0.01482436
294      -0.08247043     0.09275894     0.13830176
295      -0.27532588     0.11157519    -0.12219566
296       0.11907179    -0.11677513    -0.09111276
297       0.06650857     0.04239843     0.17521973
298      -0.31070575    -0.02682244    -0.08921080
299       0.06425559    -0.02723912     0.16731270
300       0.13778867     0.04500399    -0.11076724
301       0.23481953    -0.19567749     0.09563169
302      -0.13838517     0.06156046     0.11242103
303      -0.01698944     0.06751484    -0.17444265
304       0.02763486     0.23563721    -0.21988397
305       0.00807786    -0.18341700    -0.03758091
306      -0.02634848     0.02668806     0.18305524
307      -0.07288739     0.11152795     0.29282452
308       0.14822721    -0.11376336    -0.03972139
309      -0.09925952     0.03804382    -0.16090019
310       0.00161604     0.24418523     0.20802990
311       0.02301469     0.01880056    -0.18167183
312      -0.02381049    -0.17563922     0.04596401
313       0.21069551    -0.17343776     0.17072319
314       0.03652128     0.07696564    -0.16557654
315      -0.17399485     0.03677869     0.05312533
316       0.12252207    -0.29495998     0.00174275
317      -0.15864969     0.04521117    -0.07592116
318       0.08210732     0.14470707     0.07606845
319      -0.20871870     0.02382611     0.24115040
320       0.07027346    -0.15542526    -0.06055417
321       0.06335740     0.14290815    -0.09422416
322       0.08917221     0.24456766    -0.18671034
323      -0.10425450    -0.13910892    -0.05672038
324       0.04551272    -0.01909933     0.17428387
325       0.16273888     0.27768005    -0.01745891
326      -0.18765479    -0.01650255    -0.01668347
327       0.07941317    -0.17120045     0.02866086
328       0.28170248     0.12329789    -0.09701280
329      -0.04070929    -0.18315636     0.00624884
330      -0.14910535     0.10292746     0.05925357
331      -0.18073150    -0.26180897     0.03616074
332       0.11426448     0.03729232    -0.15339988
333       0.01142719     0.14415455     0.12760915
334       0.23908591     0.17350980     0.12425960
335       0.01561514    -0.10376288    -0.15628267
336      -0.17152869    -0.01105517     0.07286723
337       0.02815114     0.21222209    -0.24282334
338       0.11191392    -0.00832176     0.14698238
339      -0.12936198    -0.13013404     0.01255456
340       0.27093231    -0.01884250     0.17670694
341      -0.07285127     0.15606968    -0.06793412
342      -0.10715384    -0.14609095    -0.04912499
343       0.29048454     0.13262884    -0.02592679
344      -0.05928880    -0.09440364     0.14612826
345      -0.13014937     0.00936725    -0.13226750
346       0.22485751    -0.05650441    -0.21181357
347      -0.03256852    -0.10894729     0.13613879
348      -0.10594095     0.13951613    -0.00184927
349      -0.06672733    -0.02110210    -0.31464226
350       0.14833504    -0.08178407     0.08382830
351      -0.10219669     0.09451542     0.12483417
352      -0.15695332     0.04647044    -0.27834145
353       0.07304972     0.13784618     0.10957781
354       0.03397472    -0.16948513     0.08021353
355       0.30437147    -0.06605214    -0.08731002
356      -0.05355861     0.15035065     0.09932425
357      -0.14962464    -0.10638925    -0.04112015
358       0.29958517    -0.10889270    -0.06154905
359      -0.04244746     0.13284502     0.12193703
360      -0.15361931    -0.05992834    -0.08006396
361       0.16581302     0.26168992    -0.08929781
362      -0.16029190    -0.05455261    -0.07612217
363       0.05156467    -0.11691230     0.13456953
364      -0.31808768     0.04292885     0.04059941
365       0.07589219    -0.12980395    -0.10699261
366       0.13073138     0.09935800     0.07853638
367       0.07109185     0.27524409     0.14752300
368       0.11294008    -0.15194060    -0.00223240
369      -0.16091120    -0.03078296    -0.09610614
370      -0.07596958     0.27673821    -0.14566858
371      -0.12020819    -0.13826945     0.03502694
372       0.17260256    -0.04388961     0.06142751
373      -0.24455013     0.02435266    -0.21083407
374       0.04617235     0.13038689     0.12757663
375       0.11634048    -0.14523051     0.01340165
376       0.16253747    -0.14498599     0.23472890
377       0.02882629    -0.02857899    -0.17506881
378      -0.13001263     0.11876836     0.02361335
379      -0.07074577    -0.22564740     0.22182650
380      -0.08739870     0.02419271    -0.15829212
381       0.13625791     0.12477016     0.01490461
382       0.11527072     0.26550764     0.12589493
383       0.05907587    -0.16290914     0.04552767
384      -0.12844455    -0.00612656    -0.12187789
385       0.31619123    -0.05980017    -0.00151274
386      -0.12170350    -0.09086377     0.09669868
387      -0.08064042     0.12971330    -0.09622091
388      -0.06654754    -0.20288323    -0.24541551
389      -0.11356564     0.03968902     0.14066672
390       0.15749530     0.09453253     0.02176338
391       0.21941155    -0.03322157     0.23421503
392      -0.13382192    -0.12365161    -0.03769112
393      -0.01068184     0.14385363    -0.11533631
394      -0.30372485    -0.02881558     0.09622024
395       0.14654740    -0.02950246     0.10925673
396       0.05068524     0.04803004    -0.17107785
397      -0.30406455    -0.09824509     0.00265841
398       0.12858769    -0.04505896     0.13377297
399       0.07561192     0.11195942    -0.13699489
400       0.06907291     0.29207200     0.11337402
401       0.01797719    -0.05351534    -0.18485906
402      -0.06531468    -0.14679591     0.10691825
403       0.29104006    -0.10759276     0.08061147
404      -0.09755823     0.12496844     0.09888475
405      -0.09384674    -0.05518370    -0.15327975
406       0.12860962     0.28734496     0.06964047
407       0.09553430    -0.15981658    -0.00984134
408      -0.18171315    -0.02932448    -0.03626201
409       0.21574011    -0.05392921     0.23572438
410      -0.00722575     0.15082806    -0.10441383
411      -0.13384322    -0.11584532    -0.04954074
412      -0.16632636     0.26774196     0.07659946
413       0.17290244    -0.04159207     0.06088324
414      -0.06060745    -0.13629892    -0.11089308
415      -0.25277532    -0.19746572    -0.03612070
416       0.08531467     0.09094814    -0.14009605
417       0.08185645     0.03982632     0.16284401
418       0.02441096     0.17042835     0.26991441
419      -0.08134194    -0.17027029    -0.01115652
420       0.06548591     0.05773936    -0.16825308
421      -0.17253484     0.27282005     0.01051582
422      -0.01619864    -0.12908743    -0.12665242
423       0.12831978    -0.04692616     0.12087280
424      -0.14815319    -0.26393105     0.11330881
425       0.06550461     0.14046640     0.10604065
426       0.03312320     0.03518199    -0.18182983
427      -0.08049967    -0.16035182    -0.26718029
428      -0.12278490     0.07814589     0.11851523
429       0.17696867     0.02794686     0.05832453
430      -0.20568472     0.23988656    -0.07219774
431       0.09603997    -0.01624740     0.16075293
432       0.04224433    -0.14540528    -0.11270979
433       0.30324439     0.10436730     0.04898082
434      -0.15152202     0.10633349     0.00437943
435      -0.04822662    -0.17422334    -0.03648724
436       0.14035668    -0.28613194    -0.03384378
437       0.08583637     0.16081333    -0.02773402
438      -0.17439533     0.02523348     0.04897252
439      -0.00531788    -0.23787756     0.21601044
440      -0.05331285     0.17245182     0.03537761
441       0.05517736    -0.01618147    -0.17181229
442       0.16943142     0.26178306    -0.05908119
443      -0.16550067    -0.02753039    -0.06794029
444       0.05373422    -0.13586873     0.10179916
445       0.24511794    -0.01854161    -0.20735959
446      -0.01813998    -0.10793745     0.15702331
447      -0.14757071     0.12030438    -0.01662117
448       0.24647841    -0.07563385    -0.19326083
449      -0.09645202     0.15935216    -0.00713766
450      -0.06832412    -0.11233927     0.13860107
451       0.07187755     0.04695266     0.31007406
452      -0.05666217     0.13318455    -0.11691100
453       0.00975863    -0.16567195    -0.08681225
454       0.06610648    -0.17809804    -0.25833549
455      -0.03952142    -0.06567107     0.16275843
456      -0.00247935     0.18090841     0.00127453
457       0.01707627     0.19757168     0.25224762
458       0.08703184     0.03069249    -0.16578158
459      -0.09804050    -0.16184797    -0.00246468
460      -0.08965512    -0.22983280    -0.21150725
461       0.08169229    -0.02805888     0.15826745
462      -0.02465889     0.18051792    -0.02281159
463       0.05556749    -0.00957217     0.31441674
464      -0.12815514    -0.10490465    -0.08759017
465       0.09301320     0.11256642    -0.11932719
466      -0.10091676    -0.11767388     0.27968150
467      -0.02631119     0.16972553    -0.05324469
468       0.08920516    -0.09245535    -0.12353598
469      -0.01394211     0.27093200    -0.17349335
470      -0.07240993    -0.01993839     0.16993670
471       0.08100324    -0.15676986    -0.05570998
472      -0.12887836    -0.04320719     0.29081338
473      -0.07343463     0.09845769    -0.13361378
474       0.16130383    -0.07372389    -0.05317202
475      -0.20543964    -0.23618990     0.07541091
476      -0.00212891     0.17118703     0.07535381
477       0.13887740    -0.01585477    -0.12635968
478       0.00937490    -0.19097489    -0.25749452
479       0.06758736    -0.03800480     0.15953271
480      -0.07670340     0.16411498     0.00112188
481       0.03810843    -0.31529141    -0.04373765
482       0.13060115     0.12211382    -0.01832919
483      -0.15473329     0.07874864     0.04615778
484       0.24796428    -0.20030160    -0.04935551
485      -0.08269526     0.03001482     0.16802134
486      -0.08263889     0.10291176    -0.13252642
487      -0.04844356     0.28705119    -0.13345644
488      -0.06326130    -0.04852922     0.16914150
489       0.09409915    -0.13869592    -0.08053977
490      -0.00273577    -0.18330331    -0.25709808
491      -0.14364066     0.04314518     0.09267766
492       0.14719332     0.07152534     0.06774681
493      -0.14108109     0.05858123     0.28265743
494      -0.09118464    -0.06166447    -0.15554267
495       0.18672428     0.02239334    -0.03451305
496       0.22716579     0.05726441    -0.22247744
497      -0.01650185     0.08984226     0.15986722
498      -0.13278323    -0.12850878    -0.01524456
499       0.17711560     0.00498043     0.26792508
500       0.04517174    -0.08845847    -0.15391929
501      -0.16255526     0.08719000    -0.01861443
502      -0.31518796    -0.05044340     0.00355753
503       0.08202994     0.13086763    -0.08950778
504       0.11888044    -0.10254320     0.09012141
505       0.09200401    -0.30938450     0.01031018
506       0.05011119     0.12090907    -0.13110226
507      -0.11019789     0.08176752     0.12407530
508      -0.05936114    -0.31384843     0.04174863
509       0.03850548     0.07957245    -0.16480623
510       0.00067662     0.12688191     0.13646604
511      -0.00722509    -0.29093713    -0.13952456
512      -0.14905238     0.08877555     0.06625717
513       0.15111561     0.10128601     0.02530653
514      -0.25620141    -0.17299055    -0.08931142
515       0.14864253    -0.06830577     0.08753749
516       0.01868416     0.18413733    -0.02981132
517      -0.16953521    -0.01289270     0.26841467
518       0.18366575    -0.03061114    -0.00820368
519      -0.07439553     0.03926676    -0.16698987
520      -0.14094136     0.28936948    -0.01344956
521      -0.01951768    -0.13120288    -0.12711487
522       0.10984813    -0.05669472     0.13395163
523       0.22967673     0.03934566     0.22192732
524      -0.18475011     0.01873284     0.03372615
525       0.03053310    -0.04402974    -0.17801385
526      -0.29401419     0.07048224     0.11008484
527       0.11525155     0.12355373    -0.07893463
528       0.07755695    -0.16826602     0.00638621
529      -0.04797564     0.04312923     0.31194254
530       0.11411744     0.10192372    -0.10104430
531      -0.08336526    -0.12970425    -0.09933224
532       0.28640482     0.13302859    -0.06704620
533      -0.10568545    -0.08530269    -0.12138449
534      -0.07913971    -0.00120720     0.16197701
535       0.03637027     0.31699298     0.04918685
536       0.00288658    -0.13117911     0.13618804
537      -0.02679009    -0.08011319    -0.16601369
538      -0.10539498    -0.16483769     0.25282278
539       0.17090058     0.01749917    -0.04868428
540      -0.11063879     0.08969671    -0.11459715
541       0.05311609     0.00101422    -0.31400634
542       0.01850022    -0.15568175     0.10998625
543      -0.05345443     0.15308574     0.09936369
544       0.07380508     0.31274142    -0.02139428
545      -0.02094384    -0.11319572    -0.14384324
546      -0.02721787    -0.09063644     0.15932562
547       0.12656602    -0.04021609    -0.28714504
548      -0.08402060    -0.12788998     0.09155377
549       0.00512366     0.15564593     0.08916435
550      -0.08772685     0.31008012    -0.02003767
551       0.17513720    -0.05999377    -0.00336653
552      -0.11462909    -0.14115938     0.01620043
553      -0.12333560     0.09469604    -0.28100082
554       0.18303173    -0.03622806     0.02871022
555      -0.09982688    -0.02645224     0.15637789
556      -0.25674583     0.10992520    -0.16362635
557       0.07235182     0.07830502     0.14986960
558       0.09862212    -0.15485692    -0.04408688
559       0.10264217    -0.29476537    -0.08049025
560      -0.11303759     0.10365086    -0.10284691
561       0.04605618     0.08858411     0.15526802
562      -0.32050582     0.01485668     0.00429117
563       0.09696282    -0.15586566    -0.01405685
564       0.11101282     0.14715429     0.01135062
565      -0.16135037    -0.13578457    -0.24337252
566       0.13415012     0.13060077    -0.01983464
567      -0.02731947    -0.04088785     0.18336299
568      -0.22951690    -0.06727683     0.21277766
569       0.02645486     0.17035946    -0.07889433
570       0.12835137    -0.12775666    -0.06369379
571      -0.24352844     0.01483345    -0.21195594
572       0.03293849     0.12314691     0.13318216
573       0.12980842    -0.13672059     0.00540826
574       0.16761660    -0.09907017    -0.25635019
575       0.02675556    -0.05981422     0.17415046
576      -0.13901520     0.12699867    -0.00653468
577      -0.30988554     0.08101913     0.01978431
578       0.06606604    -0.17037320     0.02936109
579       0.13660237     0.11919902    -0.04269792
580       0.30001569    -0.09260255    -0.07088224
581      -0.09048573     0.13834901    -0.08320087
582      -0.10656686    -0.07954345     0.13166670
583       0.15814072    -0.24021920     0.15064877
584      -0.15839777    -0.01623141    -0.08516732
585       0.05506396     0.17007197    -0.01247114
586      -0.01386362    -0.30989281    -0.09278143
587       0.12615211     0.07123261     0.11524973
588      -0.11795702     0.13319822    -0.05476945
589      -0.25958803     0.06846294    -0.17460230
590       0.08906178    -0.16955954    -0.00063416
591       0.08650843     0.12429137     0.11915441
592      -0.28893820    -0.01110185    -0.13978304
593       0.03169168    -0.03239516     0.18408525
594       0.16273566     0.04020498    -0.09172858
595      -0.10926977    -0.05926471    -0.29913860
596      -0.04233491     0.13973003     0.09885438
597       0.10993524    -0.09922772     0.09127529
598       0.04161380     0.30836833     0.07257282
599      -0.11092600    -0.06030354    -0.12924872
600       0.08470154    -0.13646821     0.08330846
601       0.09957719    -0.17099741     0.25483124
602       0.11302965     0.07194105    -0.13044407
603      -0.17743742     0.04084679    -0.03783033
604       0.28519306     0.14411284    -0.06004097
605      -0.12218742    -0.05101408    -0.12746556
606      -0.06461617    -0.04304303     0.16196870
607       0.14160921     0.25909597    -0.13200365
608      -0.17313766    -0.00484747     0.06357634
609       0.07999764    -0.16404706     0.02276935
610      -0.09845792     0.28489852     0.10847101
611       0.04260458    -0.14450537     0.10751376
612       0.02151710    -0.04058796    -0.18142828
613       0.14417356     0.27073147    -0.10004357
614      -0.16107653    -0.00686430     0.08338322
615       0.06716420    -0.16653445    -0.01849989
616      -0.00576404    -0.01966644     0.32265706
617      -0.02729687    -0.13792798    -0.11412993
618       0.03167787     0.15386558    -0.09481480
619      -0.12656891     0.21237421    -0.20785463
620      -0.03038634    -0.00090332     0.18228270
621       0.11413351    -0.13910938    -0.04703073
622      -0.10657164     0.25271185    -0.16557215
623       0.13626121     0.00244893     0.11788830
624      -0.07214487    -0.16871690    -0.01417540
625      -0.15917077     0.26740697     0.08102345
626       0.18197586    -0.02400921     0.02101508
627      -0.07853285    -0.15024409    -0.07386037
628       0.08533622     0.18941939     0.24691547
629       0.00056967    -0.18940604     0.00349244
630      -0.05801201     0.06238214    -0.16970324
631      -0.21749684    -0.22862606    -0.06879976
632       0.10521891     0.00519150     0.15533879
633       0.03985342     0.14849100    -0.11082303
634      -0.09302991    -0.03334335     0.30568617
635      -0.11181677    -0.00896051    -0.14309994
636       0.17026031     0.03018721    -0.05352719
637       0.01615007     0.28276962    -0.15081850
638       0.04312229    -0.02833362     0.17585739
639      -0.05549803    -0.15875545    -0.08214439
640       0.26424135     0.18002914     0.04142426
641      -0.16531061     0.03969597     0.06503852
642      -0.00433576    -0.15875315    -0.09370906
643       0.08434501    -0.31264754     0.00142864
644      -0.11580519     0.07900743    -0.12090433
645       0.06152536     0.12898709     0.12229132
646      -0.29765597     0.12242339     0.04014277
647       0.04110737    -0.17809346    -0.00650798
648       0.15312395     0.09857800    -0.01968442
649       0.05874304     0.10615844     0.29700907
650       0.12769770    -0.06166585    -0.11325300
651      -0.16199746    -0.00682865    -0.07706091
652       0.07983464    -0.01983522     0.30843342
653      -0.01212060    -0.14512118    -0.11140473
654      -0.03885432     0.15503277    -0.08673226
655       0.27804209     0.09623414     0.12776593
656      -0.01529740    -0.10540283    -0.14785699
657      -0.16490553     0.04436944     0.06693136
658       0.07516835     0.24170394    -0.19959308
659       0.12002504    -0.13663378     0.05450790
660      -0.17017191    -0.02565962     0.07939320
661       0.23958184     0.16742681    -0.13467506
662      -0.15406635    -0.05572575    -0.09002201
663      -0.00362312    -0.05456475     0.17897774
664      -0.26160557     0.16300153    -0.10724350
665       0.08704210    -0.13294122    -0.08892787
666       0.08438942     0.02606305     0.15910629
667       0.03850277     0.28673223     0.13183196
668      -0.09596187    -0.13092344     0.06618558
669       0.07633934    -0.04731536    -0.15508706
670      -0.17316331     0.26044592     0.07581510
671       0.04096820    -0.14135529     0.12022756
672       0.07565752    -0.03366062    -0.17197313
673       0.24296870    -0.18646811     0.08382917
674      -0.13681025     0.04971635     0.11164101
675      -0.01799646     0.07127460    -0.17132639
676      -0.25482912    -0.18190545     0.07168502
677      -0.00884159     0.18420393    -0.04484948
678       0.17931642    -0.06284993    -0.00302253
679       0.11540948     0.17828311    -0.24242561
680       0.04708048     0.02009611     0.17639544
681      -0.12217970    -0.13602724    -0.01906906
682      -0.29178323     0.12703644     0.03717930
683       0.08463041    -0.10746260     0.12692384
684       0.10644653     0.02442016    -0.15156074
685      -0.04002838    -0.25683837     0.18973189
686      -0.05771477     0.01091650    -0.17953687
687       0.08492855     0.16114544     0.05357927
688       0.28934781    -0.03888071    -0.13968181
689      -0.09914802    -0.13226790     0.07473966
690      -0.08833280     0.15930101     0.01542638
691       0.03797079    -0.28806477    -0.13059082
692      -0.08131540     0.15021308    -0.09040109
693       0.05606507     0.04668696     0.18147666
694       0.23932140    -0.16046673     0.14607351
695       0.02182260     0.15819126    -0.09359899
696      -0.17289298    -0.04912797    -0.00341582
697      -0.00825435     0.21785891    -0.23169672
698      -0.07027864     0.02770511     0.16436706
699       0.07252611    -0.16175288    -0.01387739
700      -0.02340822     0.10507582     0.30442506
701       0.12850113    -0.11140365    -0.06354706
702      -0.11757810     0.04566345    -0.13622068
703      -0.09141623    -0.26766559    -0.14254399
704       0.12847830     0.00701881     0.13072508
705      -0.07064225     0.16502549    -0.04003285
706       0.04061480    -0.31342266    -0.07058309
707      -0.16291494     0.08106883     0.03361206
708       0.13555349     0.12441867     0.01273782
709       0.16783969    -0.06157791     0.26715851
710      -0.00545710    -0.10974629    -0.14637611
711      -0.10241924     0.14838818    -0.02648957
712      -0.15056299     0.23272038     0.16555283
713       0.09085584    -0.14262617     0.07616299
714       0.00782422    -0.00988531    -0.18588037
715       0.09246104     0.29531838    -0.08829970
716      -0.12695499    -0.10418289    -0.09153336
717       0.06642505    -0.09221348     0.15150360
718      -0.14811184     0.26098186     0.11615150
719      -0.00768492    -0.05356648    -0.17612117
720       0.10196473    -0.11442202     0.09713195
721      -0.02844742     0.04584727     0.31370161
722       0.08216957     0.12305908    -0.11450217
723      -0.06192546    -0.14956310    -0.08976818
724       0.12184681     0.28785510    -0.08459543
725      -0.08454390    -0.03608685     0.15982241
726       0.00443699    -0.15102471    -0.10288620
727      -0.04133083     0.18437279    -0.25923057
728       0.07240183    -0.16453449    -0.00080365
729      -0.04722191     0.04884233     0.16840142
730       0.25159607    -0.20178524     0.03124039
731      -0.16350444    -0.04361230    -0.07972569
732      -0.00396897     0.17592103     0.05824774
733      -0.30087801     0.08035409    -0.08550224
734       0.12019751     0.11329051     0.09099788
735       0.08088330    -0.16720405    -0.03393840
736      -0.08395504     0.26654267     0.15862143
737       0.02967797    -0.00849585    -0.18400617
738       0.02547294    -0.16699886     0.08040337
739       0.12858341     0.17576754     0.23761820
740       0.08877999    -0.05177496    -0.15436761
741      -0.17853318    -0.06556979    -0.00166531
742      -0.08405225    -0.20321753    -0.23764913
743       0.08842459     0.15805013    -0.02436673
744      -0.03183090    -0.02331634     0.17406315
745       0.21642982     0.23865877    -0.03797411
746      -0.04488250    -0.07813900     0.16017332
747      -0.09681158    -0.07808788    -0.13541967
748      -0.01000628     0.21605866     0.23626589
749      -0.10565732     0.00676374    -0.15564919
750       0.11515736    -0.15350559    -0.00063180
751       0.16863679     0.17939153     0.20663588
752      -0.14496926    -0.11709109     0.04903047
753       0.02949605    -0.00533728    -0.18802554
754      -0.08298342     0.17608757     0.25645519
755       0.03184597    -0.18554711     0.00398261
756       0.02310391     0.06784672    -0.17284796
757       0.23676411    -0.19085641    -0.10432209
758      -0.17469188    -0.04631144     0.01007587
759       0.02479442     0.17265153     0.05794010
760      -0.30250516     0.10000712     0.01336359
761       0.08638500    -0.08949891     0.13657118
762       0.11025942     0.02571913    -0.14809212
763      -0.17258202     0.26752210     0.04121943
764      -0.05072049    -0.16821993     0.06265301
765       0.16289776    -0.00738541    -0.08909373
766      -0.31040135     0.08896451     0.01026032
767       0.07799477    -0.10396630    -0.13579543
768       0.13050473     0.04510795     0.13037247
769      -0.18125207     0.25632377     0.08296138
770      -0.05120705    -0.17860919     0.01777607
771       0.16950781     0.00756160    -0.07200838
772       0.06471266     0.24322296    -0.20252397
773       0.10632247    -0.05606923     0.13320397
774      -0.15129917    -0.10114456    -0.00454343
775      -0.03884456     0.24519911     0.20890041
776       0.16271226    -0.08162725    -0.04229037
777      -0.13793031    -0.08314825    -0.09833267
778       0.05103209     0.19164020    -0.25696126
779      -0.08038121    -0.16473661    -0.00408116
780       0.04814590     0.04048028     0.17594646
781      -0.19169306    -0.24871557    -0.04657599
782       0.08323244     0.03830847     0.15126704
783       0.03662445     0.12082008    -0.12894931
784      -0.25041003     0.19635273     0.03458159
785       0.17815828     0.05411330     0.01964740
786      -0.01269660    -0.18019736    -0.04166232
787       0.02378362     0.26760917    -0.18152895
788      -0.14917651    -0.04883870     0.09871052
789       0.13122862    -0.12611629     0.02105395
790      -0.09228969     0.04610175     0.30382169
791       0.06447326    -0.16556903    -0.06794640
792      -0.00247451     0.13212373    -0.13347829
793       0.01452440    -0.15596590    -0.28201193
794       0.13490221     0.11341285     0.06699909
795      -0.14377777    -0.00936006     0.12037241
796      -0.19171586     0.19596260    -0.15780229
797       0.05118380    -0.16363174    -0.06029394
798       0.07136791     0.04133791     0.16390201
799       0.28105888     0.03687287     0.15951161
800      -0.03528688     0.05911625    -0.17410369
801      -0.15113521    -0.08262392     0.06600695
802      -0.20542019     0.24320263    -0.04473254
803      -0.02603644    -0.17031446    -0.06241104
804       0.15777205     0.01241655     0.09055279
805      -0.25991872     0.19084159     0.01802674
806       0.17193612     0.05083440     0.05006160
807       0.00048747    -0.17260348    -0.06032916
808       0.17895559    -0.24347442     0.10396336
809      -0.16489593    -0.01308916    -0.06662831
810       0.05669995     0.17409482     0.00207694
811      -0.22572071    -0.22453377     0.05394765
812       0.01110703     0.10573789    -0.15326513
813       0.13922696     0.04273688     0.11903490
814       0.17664022    -0.26419528     0.06884765
815       0.05503765     0.17320298     0.01913431
816      -0.17515758    -0.00020177    -0.06589211
817       0.11863023     0.29882564    -0.00445627
818       0.10295667    -0.15353138     0.01568985
819      -0.18007344    -0.04169299    -0.01274707
820       0.27343025    -0.16022901    -0.06058787
821      -0.15766310    -0.07762908     0.06996130
822      -0.02574128     0.18600765    -0.02950806
823      -0.01968711     0.07409065    -0.31323525
824       0.15489719    -0.04769728     0.08803044
825      -0.14498429    -0.00044870     0.11781877
826      -0.14161455     0.00922399     0.28827181
827       0.11205257    -0.13873422    -0.05886453
828      -0.01863324     0.13296719    -0.13170985
829      -0.14398323    -0.24683039     0.14340436
830       0.03524346     0.16049449     0.08168169
831       0.05760359    -0.00154757    -0.17441305
832      -0.21263789     0.14830539    -0.19263960
833       0.10373736    -0.14118216    -0.04661842
834       0.03343812     0.04776800     0.17550838
835      -0.31771231    -0.00067850     0.02777356
836       0.11179139    -0.10682716     0.10410966
837       0.09450138     0.10359096    -0.11823239
838       0.31825992     0.01947995     0.05648368
839      -0.08924555     0.08466192    -0.13800371
840      -0.12105315    -0.09879983     0.10239670
841      -0.03697390    -0.30251739    -0.10170995
842      -0.07397527     0.15034021    -0.08547601
843       0.09785862     0.04966332     0.15189295
844      -0.01765845     0.17848496     0.26549209
845      -0.11080942     0.01644321    -0.14410636
846       0.12475490    -0.13334656    -0.02611071
847      -0.21424137     0.05210396     0.23120527
848       0.05394494    -0.16855780    -0.05658615
849       0.08600684     0.13645363    -0.09446746
850       0.00533125     0.32169611    -0.00324847
851      -0.10102428    -0.10419264    -0.11392279
852       0.09760980    -0.10514032     0.11609990
853      -0.03706341     0.29973317     0.11430956
854      -0.08392329    -0.14847334     0.06626271
855       0.10789884    -0.04598361    -0.14033891
856      -0.04566696     0.24809380    -0.19553322
857      -0.03490235    -0.17779605    -0.04580242
858       0.06561332     0.01654511     0.17572091
859      -0.01710178    -0.32139161    -0.00015909
860       0.15095580     0.09920685     0.05467927
861      -0.13988559     0.11476990    -0.05469180
862       0.18951141     0.03553572     0.25549916
863      -0.01769096     0.12843123    -0.13994750
864      -0.11246855    -0.15505153    -0.03358268
865      -0.09508137    -0.30185806     0.06702548
866       0.16768079     0.06875523     0.03789143
867      -0.10277518     0.12780029    -0.08044559
868       0.11139058    -0.12569558    -0.27280161
869      -0.12942490     0.13751037     0.00905255
870       0.05621408    -0.05481260     0.17331377
871      -0.20613074    -0.20676074    -0.13976246
872       0.04135311     0.00268819     0.18107065
873       0.09350574     0.13200702    -0.08736093
874      -0.24434031    -0.16079754     0.13542149
875       0.17888972    -0.06305864    -0.00895249
876      -0.01433872     0.16866928    -0.08091081
877      -0.14154738    -0.24188231    -0.15409283
878       0.13835547    -0.02132021     0.13380765
879      -0.04133675     0.18809974    -0.02812554
880      -0.02603639    -0.21965510    -0.23631943
881      -0.12501877     0.02724292     0.13583980
882       0.14443046     0.12036316     0.02137345
883       0.06294675    -0.02198550     0.31439670
884       0.11854601     0.06256964    -0.12801896
885      -0.16472407    -0.04981492    -0.07925646
886      -0.21713125    -0.10533153     0.21502577
887      -0.02055168    -0.00665041    -0.18797572
888       0.16846828     0.07838533     0.04276250
889       0.12407447     0.27654004    -0.11549089
890      -0.08852048    -0.01827661     0.16338629
891       0.00591515    -0.16416951    -0.08574170
892       0.09490754     0.30796621     0.02068270
893       0.08483947    -0.12897772    -0.09742528
894      -0.14539506    -0.07040923     0.08340019
895       0.08970740     0.08879859    -0.29722033
896      -0.08301661    -0.16583206     0.04439016
897       0.02197623     0.10455435     0.15549064
898       0.16984323     0.27295711     0.00008444
899      -0.02441164    -0.10807095     0.14327412
900      -0.08635907    -0.06767578    -0.14806290
901      -0.20027181     0.09377854    -0.23347756
902       0.10542955     0.11562886     0.10258818
903       0.02657085    -0.17950402     0.05155269
904       0.16383893    -0.08316940    -0.26441182
905      -0.05666670     0.16664242     0.03740998
906      -0.04805971    -0.11204827     0.13104169
907       0.26674874    -0.12961320     0.12533635
908      -0.06666189    -0.03772404    -0.17122910
909      -0.11031313     0.12422007     0.08907987
910      -0.08990412     0.29134152    -0.09689863
911       0.03762737    -0.04185321     0.17699518
912       0.02091897    -0.14465593    -0.10841635
913       0.30806034     0.06985344     0.05955144
914      -0.07732648     0.01160877    -0.16476972
915      -0.11946101    -0.05516646     0.12125675
916      -0.11848418    -0.27335260    -0.11781071
917       0.09172294     0.01442265     0.16230741
918      -0.01449933     0.16709573    -0.08673336
919      -0.05252772    -0.31575226     0.01025852
920       0.15975822     0.08365239     0.05778639
921      -0.12624973     0.12714586    -0.06528196
922      -0.20200984     0.04039751    -0.24853083
923       0.16574429    -0.09069131    -0.00928182
924      -0.03010158     0.06308020     0.17436288
925      -0.19446982     0.02970194    -0.25612720
926      -0.05892959    -0.02452997     0.17819360
927       0.18713138     0.00452697    -0.00612269
928       0.18687937     0.21448863     0.15398195
929       0.03878680    -0.18329363    -0.01789613
930      -0.16055993     0.03876173    -0.08348409
931       0.19698122    -0.24866041    -0.05893119
932      -0.03216506     0.13656932    -0.11826335
933      -0.09305358     0.02688825     0.14854625
934       0.09726475     0.28733762     0.10843669
935       0.11311804    -0.13306539    -0.06374386
936      -0.17838153    -0.05553915    -0.00731105
937       0.31911993    -0.02169074    -0.01468359
938      -0.11941831    -0.14230987    -0.04323344
939      -0.09465441     0.15764438     0.05333744
940       0.02546604    -0.31004746    -0.09061199
941      -0.13982365     0.07108442     0.10185789
942       0.11690001     0.13122081    -0.03891693
943       0.30992997     0.00924088    -0.08754798
944      -0.14182905    -0.00900694    -0.11556593
945      -0.05923816     0.00311679     0.17577873
946       0.09698738     0.13282935     0.27811452
947       0.11288938    -0.04800068    -0.13915696
948      -0.17433876    -0.03896769    -0.04347122
949       0.17747069     0.00166035     0.26510082
950      -0.08222470     0.15506993    -0.07169365
951      -0.03532236    -0.15254244    -0.10270482
952      -0.19977783    -0.20771632     0.14735424
953      -0.03776038     0.09101130    -0.16017712
954       0.17039098     0.04753644     0.06141641
955      -0.09310396    -0.22242510    -0.21442714
956      -0.05942562     0.17461207     0.00396903
957       0.12181766    -0.03034413     0.13759639
958      -0.06594601    -0.31557780    -0.01292710
959       0.15685552     0.07627915    -0.05659313
960      -0.11287270     0.12799623     0.06441188
961       0.10264981    -0.26463882     0.14587734
962      -0.10152162     0.00458872    -0.14288910
963       0.03937808     0.16486922     0.05452609
964      -0.24485601     0.20548885     0.04945057
965       0.08458785    -0.09443580     0.12924659
966       0.07331835    -0.03812458    -0.16087593
967       0.12689823     0.28620519     0.07060872
968      -0.02998423    -0.05959152    -0.17077533
969      -0.05143221    -0.12383876     0.12172138
970       0.06629216    -0.31160560     0.00323380
971      -0.11268800     0.08240941     0.11831163
972       0.07110227     0.11803249    -0.12171555
973       0.20144252    -0.19755745    -0.15172134
974      -0.12768615    -0.05366458     0.12385887
975      -0.00317339     0.18687412    -0.02605320
976       0.02407462     0.31100158    -0.09122631
977      -0.02015783    -0.14492200    -0.11505509
978       0.00409848    -0.06138747     0.17400433
979       0.07209086     0.25655928     0.17365620
980       0.11756383    -0.12547747    -0.04587431
981      -0.16143085    -0.03644063    -0.06330580
982       0.05262649     0.02437628     0.31551816
983      -0.15589412     0.05243045    -0.08267854
984       0.11891839    -0.06686266    -0.12058689
985      -0.15370514    -0.28084336    -0.00891207
986       0.05319041     0.09728429    -0.15467751
987       0.04914067     0.08969150     0.15916308
988       0.12604704    -0.25002299    -0.16004704
989       0.01642672     0.17841445    -0.05117319
990      -0.10030602    -0.01428443     0.15800147
991      -0.10626536     0.24491277    -0.17256305
992       0.11228780     0.01774208     0.14712362
993      -0.04406390    -0.17786537    -0.03596812
994       0.11532285    -0.26669582     0.13431205
995      -0.15322641     0.08764315     0.05601663
996       0.07963984     0.08617464    -0.14492131
997       0.23592446     0.17247774    -0.13688436
998      -0.17481082    -0.00682338    -0.05919635
999       0.02159753    -0.10823968     0.15214505
1000     -0.28222656     0.11533891     0.10237624
1001      0.16369670     0.06290079     0.05520006
1002      0.02009223    -0.13562906    -0.11976615
1003      0.00116988     0.15376788    -0.28171605
1004      0.00014605     0.08648384     0.17162072
1005     -0.00094676    -0.19199900     0.02036538
1006      0.25585724    -0.18591649     0.05327946
1007     -0.17439911    -0.06651460    -0.04143098
1008      0.00191828     0.18910940     0.00544131
1009      0.29566630    -0.12267699    -0.05074738
1010     -0.10921174     0.06664229    -0.12965858
1011     -0.08220903     0.01330054     0.15890173
1012     -0.25771232    -0.00422096     0.19109647
1013      0.02909463    -0.12038535    -0.13715640
1014      0.13696213     0.12106337     0.01207095
1015      0.26057926    -0.04110446     0.18128033
1016     -0.17207465    -0.04056669     0.05326832
1017      0.00405613     0.06830170    -0.17330142
1018     -0.00897269    -0.31220462     0.07388660
1019     -0.11733991     0.08375063    -0.11746366
1020      0.12411970     0.12080199     0.06978875
1021     -0.19139896     0.25172237     0.06298811
1022      0.00046076    -0.09712301    -0.16318943
1023      0.12570515    -0.07095727     0.11803639
1024     -0.20163166     0.24828133     0.01614121
1025      0.18412271     0.01158392     0.03254366
1026     -0.05202820    -0.17505928    -0.04328078
1027      0.11638006    -0.09239776     0.28798542
1028      0.08047638     0.12440664    -0.11428849
1029     -0.15962593    -0.06332312    -0.07864655
1030     -0.04399889     0.10543352    -0.30307192
1031      0.07913612     0.09841503     0.13833389
1032     -0.05026043    -0.17066493     0.06488201
1033      0.05269176     0.31619584    -0.01166036
1034      0.13247541    -0.13035421    -0.03042933
1035     -0.16591642    -0.07838854     0.03781991
1036      0.24494881     0.19238481     0.07521888
1037     -0.17182221     0.03603402     0.03794456
1038      0.01389470    -0.15561534    -0.08407689
1039      0.04278545     0.02173273     0.31993358
1040      0.09976247     0.09389415    -0.12801288
1041     -0.12542160    -0.10594526    -0.08372169
1042     -0.01332013     0.29721465     0.12353082
1043      0.13536030    -0.06393789    -0.09977637
1044     -0.12602704    -0.12593053     0.02040643
1045     -0.05798535    -0.18773927     0.25408441
1046      0.16888329     0.05102521    -0.05636283
1047     -0.13183714     0.07152024    -0.10955554
1048     -0.19898382     0.24805748     0.03896581
1049      0.15517678     0.00763950    -0.08976816
1050     -0.02772572    -0.16425080     0.06413928
1051     -0.13253498     0.15021561    -0.25295716
1052      0.10567474     0.08407189     0.13168364
1053     -0.01718258    -0.18358241     0.03694289
1054      0.14409795     0.22458590     0.17305278
1055     -0.14261072    -0.10126302     0.06151281
1056      0.04906017    -0.04407462    -0.17296309
1057     -0.15959040     0.21751434     0.17504388
1058      0.03623722     0.01704374    -0.17906669
1059      0.06694551    -0.15737186     0.06525254
1060     -0.02011450     0.07647539    -0.31394018
1061      0.14397811    -0.08365966     0.08016639
1062     -0.13193384     0.03385083     0.12658468
1063      0.26674153     0.00013002    -0.17685885
1064     -0.00672837     0.02993940     0.18128635
1065     -0.17228217    -0.03141391    -0.07078855
1066      0.17497517    -0.11913253     0.24265843
1067     -0.04938335    -0.09730067    -0.15037496
1068     -0.06409762     0.16902303    -0.01046844
1069     -0.02467510    -0.09866528     0.30591005
1070     -0.09451552    -0.07166493    -0.14144978
1071      0.11044904     0.13583154    -0.05803823
1072     -0.24039675     0.15802393    -0.15091411
1073      0.07971222    -0.15626602    -0.05976692
1074      0.07878943     0.05134464     0.15849696
1075     -0.21363951     0.08559383    -0.22383466
1076     -0.01371676    -0.15194462     0.10350235
1077      0.15089547     0.09485246     0.04181895
1078     -0.21485071    -0.23280692     0.06013406
1079     -0.04232866     0.18397723    -0.02412287
1080      0.18894107    -0.02628417    -0.01672864
1081      0.07667719     0.11055297    -0.28895088
1082     -0.07154379    -0.17754983     0.03289582
1083      0.01913263     0.10162460     0.16346871
1084     -0.30341883     0.03900429    -0.10291766
1085      0.06100028    -0.13863695     0.09123701
1086      0.13296674     0.11616135    -0.02677083
1087      0.29443858     0.01674851     0.13180472
1088     -0.03965705     0.03698591    -0.18130680
1089     -0.15658433    -0.04780045     0.09200839
1090     -0.23355325    -0.01173765     0.22176422
1091     -0.02130333    -0.05016399    -0.17924657
1092      0.17393652     0.05724164     0.03190750
1093     -0.04028586    -0.24010879     0.21100060
1094      0.13453847     0.00493920    -0.13024655
1095     -0.10591874     0.15163456    -0.00955829
1096     -0.14196565    -0.02023993     0.28790341
1097     -0.06079257    -0.08020492    -0.15334136
1098      0.15639632     0.09581739    -0.03287566
1099     -0.04948439     0.24288766     0.20932142
1100     -0.02652736    -0.18088767     0.03652604
1101      0.05962059     0.01964859    -0.17622138
1102     -0.00995116     0.16462673     0.27479212
1103     -0.08893083     0.05082496    -0.15550761
1104      0.09499874    -0.15779351    -0.02415659
1105     -0.22378675    -0.21636561     0.07433645
1106      0.03523925     0.06087489    -0.17793577
1107      0.11425909     0.08388068     0.12694377
1108      0.25125339     0.13750125     0.14928637
1109      0.00842438    -0.08984914    -0.16011004
1110     -0.17406401     0.00059711     0.06413294
1111     -0.03964440     0.20230785    -0.25018950
1112      0.04249905     0.05128520     0.17384163
1113     -0.01629601    -0.18560399    -0.00826621
1114      0.02023604    -0.19234168    -0.25460930
1115      0.00859141     0.18297158    -0.00965763
1116     -0.02124797    -0.05670211     0.17112281
1117     -0.12911336    -0.07669742    -0.28354815
1118     -0.01845736    -0.09908969     0.15442348
1119      0.10436713     0.15236757     0.02927845
1120      0.29345752    -0.03260241     0.13136543
1121     -0.03345406     0.01840155    -0.18203534
1122     -0.15918504     0.00306738     0.09503651
1123     -0.30705254    -0.02732058    -0.09103761
1124      0.14473279    -0.03116496    -0.10752177
1125      0.05381944     0.05011186     0.17076342
1126      0.21005075    -0.16418142    -0.18386157
1127     -0.08267709    -0.06436306     0.14849116
1128     -0.05360494     0.17266084    -0.03024893
1129     -0.05646722    -0.08288889    -0.30555619
1130     -0.10563638     0.10021522     0.10204987
1131      0.14824927    -0.05086139     0.09370841
1132     -0.14787849     0.27506274     0.07087502
1133      0.10554766    -0.10169979     0.12487407
1134     -0.00526320    -0.08443346    -0.17219327
1135      0.16641970    -0.22432194     0.15953696
1136      0.06927261     0.15947474    -0.05774034
1137     -0.17681695    -0.01430284    -0.04545920
1138     -0.16311096    -0.23964629    -0.14401431
1139      0.18177233     0.00516211     0.02412879
1140     -0.07740239     0.15372734     0.07090976
1141      0.17765884    -0.25879507    -0.08108423
1142     -0.03626796     0.14435804    -0.11109363
1143     -0.08185982     0.02682245     0.16625705
1144      0.13133135     0.06624593     0.28800914
1145     -0.15497470     0.07648155    -0.06552524
1146      0.06807502    -0.11882946    -0.12240970
1147      0.21388762    -0.10173260    -0.21841371
1148     -0.17992811     0.03496006    -0.03502266
1149      0.04001019     0.03252179     0.18192860
1150      0.10271755    -0.28256966    -0.11636379
1151      0.08892967     0.10080422     0.13520836
1152     -0.15701720     0.08936636    -0.05611768
1153      0.16187473    -0.23087850     0.15406363
1154     -0.04096611     0.16807390     0.07431831
1155     -0.06557679    -0.01443448    -0.17398445
1156     -0.29418024    -0.09153406    -0.08681407
1157      0.03539479     0.15112796     0.10752837
1158      0.15695065    -0.08825421    -0.04866991
1159     -0.08887175    -0.15036204    -0.27326777
1160      0.15191953     0.11159741     0.02077344
1161     -0.09026355    -0.00922260     0.16285296
1162      0.01764990    -0.22352924    -0.23057318
1163      0.12220501     0.02033988     0.13372355
1164     -0.13252543     0.12311944     0.01517363
1165      0.13063616     0.24600722     0.16073846
1166      0.01776722    -0.02831681    -0.18554066
1167     -0.10563838    -0.13646350     0.07975178
1168     -0.18195927     0.26279666    -0.03577097
1169     -0.02717741    -0.16006186    -0.09318605
1170      0.14418474    -0.01401893     0.11394421
1171      0.30959629    -0.03792194     0.09175209
1172     -0.12884509     0.09102520     0.09443577
1173     -0.07429718    -0.06573586    -0.15392213
1174     -0.20719854     0.02493597    -0.24231142
1175      0.08186781    -0.15625294     0.05008459
1176      0.05163774     0.14064094     0.10618741
1177     -0.26273765     0.09548803    -0.15313124
1178      0.09624886    -0.16313101    -0.03974102
1179      0.08686751     0.09754269     0.14718649
1180      0.03463219    -0.10240175     0.30317590
1181      0.13516953    -0.00642354    -0.12957542
1182     -0.15478527     0.07280590    -0.07012677
1183      0.02545385     0.31607619     0.05370537
1184     -0.09608448    -0.11607812     0.10354886
1185      0.08062676    -0.08841801    -0.13973150
1186     -0.23968717     0.21705274     0.00345013
1187     -0.00891316    -0.16583575    -0.08124539
1188      0.16445433     0.02290653     0.07803495
1189      0.09399411    -0.02572043     0.30664816
1190      0.02945842    -0.12956022    -0.12993106
1191     -0.09017724     0.14484025    -0.07064278
1192     -0.19470524     0.25984881    -0.00631047
1193      0.04238830    -0.10466430    -0.14506385
1194      0.08496120    -0.06553910     0.14844256
1195     -0.07733793    -0.21258863     0.23366671
1196     -0.09444834     0.14578844    -0.04542759
1197      0.14716789    -0.00943143    -0.10687342
1198     -0.09226680    -0.28945013     0.10665709
1199      0.14097176     0.02935954    -0.12097610
1200     -0.08014794     0.16306582     0.05050175
1201      0.12060514    -0.00619026     0.29790702
1202      0.09715736    -0.02443796    -0.15127969
1203     -0.17477899     0.02844340    -0.04002364
1204      0.17625072     0.21749015     0.16052580
1205      0.06712617    -0.11992929    -0.12056293
1206     -0.17975618    -0.02122998     0.01603177
1207     -0.07128985     0.29759669    -0.09472998
1208     -0.00698080    -0.15521840    -0.11355491
1209      0.05607291    -0.04835944     0.17955509
1210      0.11220408     0.03842385    -0.29745000
1211     -0.10927521    -0.14716692     0.05665765
1212      0.03333162     0.12235154     0.14719606
1213      0.03776970    -0.18126630    -0.26312871
1214     -0.15812014     0.00969622     0.09992093
1215      0.13199395     0.10911481     0.07330025
1216      0.21746319    -0.09742241     0.21583634
1217     -0.08173013    -0.11025802    -0.12468987
1218     -0.06067055     0.17605878    -0.01605042
1219      0.28711262     0.05492657     0.13446469
1220     -0.08218928     0.11238073    -0.12198907
1221     -0.10535890    -0.14876074     0.03448023
1222      0.27654383    -0.12822838     0.10386652
1223     -0.15889774    -0.00100351     0.09286623
1224     -0.02106923     0.08711914    -0.16590977
1225      0.13165004     0.27892418    -0.08077678
1226     -0.17858521    -0.03665260    -0.00993078
1227      0.09656908    -0.14370414     0.06255859
1228     -0.32121339     0.00614298     0.01629711
1229      0.10005066     0.08967416    -0.12298718
1230      0.10775416    -0.09526508     0.11452547
1231      0.26978967    -0.09862899     0.14972604
1232     -0.00814861     0.12938737    -0.12499716
1233     -0.16436103    -0.06489429     0.02789847
1234     -0.18318293    -0.00374042    -0.26673987
1235     -0.04582151     0.08240474     0.16062222
1236      0.17021248    -0.08136817     0.01640728
1237      0.28492583     0.15107126     0.01123549
1238     -0.14590734     0.05235015    -0.10938302
1239     -0.04511121    -0.15143792     0.10009881
1240     -0.25413046     0.01112937     0.20079149
1241      0.04201145     0.12423652    -0.12210763
1242      0.12181580    -0.13250327    -0.00656401
1243     -0.18466664    -0.25415878     0.07029013
1244      0.17949884     0.00870114     0.02334811
1245     -0.06365725     0.15798121    -0.07022898
1246      0.31091001    -0.07875129     0.04118304
1247     -0.12080151    -0.09542820    -0.10030650
1248     -0.08217454     0.14793978     0.07415566
1249     -0.10353222    -0.03723247    -0.30356249
1250     -0.10849109    -0.01751924     0.15492147
1251      0.17775891     0.04249435     0.04960328
1252     -0.30248697     0.09965603     0.05626014
1253      0.05894011    -0.17584954     0.01445906
1254      0.14123754     0.11094985    -0.05186112
1255      0.21431736     0.10380883     0.21938272
1256      0.04326996    -0.07599728    -0.16435867
1257     -0.18560977     0.00746284     0.01953839
1258     -0.19127632     0.19564597     0.17198596
1259     -0.04752475    -0.16052187    -0.06752256
1260      0.17459071     0.03661928    -0.04353063
1261      0.24468126    -0.01822109     0.21130854
1262     -0.08620728     0.15068224    -0.04851086
1263     -0.07246265    -0.14350474    -0.08935166
1264      0.21814632     0.13652172    -0.19257402
1265      0.03852422    -0.11236578     0.13805413
1266     -0.18145087     0.02537483    -0.01497894
1267     -0.28124980    -0.09466498    -0.11679455
1268      0.07845913    -0.07307671     0.15293119
1269      0.10461129     0.13379694    -0.07582019
1270     -0.29674179     0.11225213    -0.04070212
1271      0.10796910     0.04417673     0.14423156
1272      0.08458544    -0.11541189    -0.11537720
1273     -0.28647423    -0.06773950     0.13007457
1274      0.02480105     0.09911630    -0.15604528
1275      0.16428181    -0.05503363     0.07116621
1276     -0.06613435     0.30299835     0.08549711
1277      0.15345005    -0.05467516    -0.08013037
1278     -0.11351047    -0.14186656     0.02602497
1279      0.10796390    -0.21347643    -0.21433993
1280      0.08305408     0.04564912     0.15089935
1281     -0.15492022     0.09103204    -0.01637837
1282     -0.24306240     0.15389009    -0.14942343
1283      0.08833376     0.06047317     0.14876290
1284      0.07073103    -0.16258110    -0.05211278
1285      0.02160879     0.26409200    -0.17039095
1286     -0.04821425    -0.15375475    -0.06580269
1287      0.03413746    -0.01086726     0.16920561
1288     -0.08726854    -0.08858804     0.29239127
1289      0.04500860     0.17042874    -0.04541036
1290      0.01060915    -0.11462584    -0.14148975
1291     -0.09355642     0.17807461    -0.25117684
1292     -0.10152642    -0.02523864     0.15659015
1293      0.16335716    -0.09277398     0.01004804
1294     -0.30775759    -0.01478339    -0.08885560
1295      0.11662038     0.13699209    -0.04929593
1296      0.08464538    -0.12623740     0.10671905
1297      0.22902359     0.21158074    -0.08702317
1298      0.03046008    -0.17997594     0.04403594
1299     -0.18292770     0.03879188     0.01398572
1300     -0.28293015     0.14953362    -0.04576107
1301      0.05893711    -0.07285007     0.16394212
1302      0.13140922    -0.02760459    -0.13369898
1303     -0.13423207     0.14138681     0.25459915
1304      0.00276131     0.07034912    -0.16894831
1305      0.08483512    -0.16391750     0.00571516
1306      0.21723177    -0.05460656    -0.22709753
1307     -0.10955281     0.14658920     0.00732706
1308     -0.02982983    -0.11651614     0.14285587
1309      0.19873787     0.19494827    -0.16040744
1310      0.05047706    -0.14811898     0.09286103
1311     -0.18363290     0.02464598     0.00978386
1312     -0.30165886     0.06883201    -0.09450998
1313      0.04330472    -0.09999307     0.14899562
1314      0.15165543     0.05315241    -0.08437516
1315     -0.14136331    -0.10742261     0.26985290
1316     -0.08104001     0.11049195    -0.12571474
1317      0.17426672    -0.03989892    -0.05184070
1318     -0.17692177    -0.23907248     0.12147843
1319     -0.01138220     0.17553657     0.05543125
1320      0.12438317    -0.01868706    -0.13198457
1321     -0.30286332    -0.06637226    -0.08965264
1322      0.14957280    -0.07275145    -0.07748772
1323      0.04776107     0.11287535     0.13230000
1324     -0.18118539     0.23954439     0.12452771
1325      0.18026024    -0.02577687     0.03126614
1326     -0.06112629    -0.13334821    -0.11432784
1327     -0.05650556    -0.13413982     0.28854490
1328     -0.00343021    -0.09093776    -0.16175386
1329      0.04046171     0.17861090    -0.02785970
1330      0.11613962    -0.25715210     0.15599406
1331     -0.11986413     0.12187946     0.07068066
1332      0.04514758     0.04665930    -0.17604777
1333      0.24898082     0.20017705     0.01988068
1334     -0.08956340    -0.06444586     0.14329832
1335     -0.06924916    -0.06305665    -0.15238736
1336      0.19489257     0.06365167    -0.24881954
1337     -0.02508326    -0.16655843     0.07221638
1338     -0.10008598     0.12246935     0.08840175
1339      0.28516770     0.08948063     0.11971107
1340     -0.13077961     0.11586005    -0.05573777
1341     -0.05400291    -0.17401349    -0.02183149
1342      0.07387135     0.21244580     0.23015265
1343     -0.06427230    -0.17437491     0.03277483
1344      0.01472493     0.03206031    -0.18317699
1345     -0.06350941    -0.31261016     0.02696108
1346      0.13138465     0.06871391    -0.08864623
1347     -0.09326006     0.12738353     0.07294142
1348      0.29243665    -0.04487711    -0.09685190
1349     -0.04471236     0.13934843     0.10716235
1350     -0.13738518    -0.10755078    -0.04416767
1351      0.04088755    -0.25785065     0.19044884
1352     -0.15791990     0.08743714    -0.02321680
1353      0.12661572     0.07860566    -0.09799419
1354     -0.08363575     0.03553400     0.30952329
1355      0.13724320     0.08876626    -0.08150642
1356     -0.08210454    -0.11071322    -0.11826371
1357     -0.15520252     0.27668012     0.06936903
1358      0.01708488    -0.14615391     0.11462457
1359      0.08668960    -0.03835916    -0.16152110
1360      0.30628411     0.10147584     0.03146652
1361     -0.14914761     0.08978456     0.06273980
1362     -0.05242623    -0.15694958    -0.08366245
1363      0.30361531     0.03581361     0.08796168
1364     -0.14476093     0.06138422     0.09970538
1365     -0.05236820    -0.08510400    -0.15765955
1366     -0.24196317     0.06898794    -0.20234228
1367     -0.00168054     0.03595232     0.18405678
1368      0.15877779    -0.07977843    -0.04763823
1369     -0.04799912    -0.13333596    -0.28796895
1370     -0.01050305     0.18667235     0.03545797
1371      0.04304638    -0.09818278     0.15891225
1372      0.02720100     0.22150613     0.23559713
1373      0.11129290    -0.14802422    -0.02186890
1374     -0.12796917     0.00068804    -0.13335659
1375     -0.08959061    -0.06213212     0.30251299
1376      0.12351515     0.13541399    -0.05074434
1377     -0.06381330    -0.09457649    -0.15501609
1378     -0.14800015     0.26973382     0.09933810
1379      0.12773383    -0.00766668    -0.13604712
1380     -0.02941034    -0.16948764     0.06959565
1381     -0.18399740    -0.00534699     0.25262065
1382      0.00096434     0.12756799    -0.11740746
1383      0.11374519    -0.12721269    -0.03737322
1384     -0.31677332    -0.07036659     0.01286024
1385      0.11832738    -0.06988226    -0.11709414
1386      0.08644460     0.11500381     0.10835403
1387      0.14610648    -0.28202707    -0.04158945
1388     -0.18309320     0.02125230    -0.00215550
1389      0.08352251     0.15766025     0.02832746
1390     -0.10380156    -0.28207992     0.11738975
1391     -0.10400061     0.14843449    -0.02087718
1392      0.16923506     0.03435970    -0.05467035
1393      0.25287616     0.17374925     0.10196476
1394     -0.00436954    -0.09628441    -0.15237791
1395     -0.15588718    -0.01603289     0.08419708
1396     -0.15876130     0.28061525    -0.01713707
1397     -0.00108128    -0.13303436    -0.13438498
1398      0.10668221    -0.05458807     0.14481899
1399     -0.00358646    -0.32409699     0.01185971
1400     -0.05708473     0.11237516     0.13543366
1401      0.05937796     0.10087079    -0.14307777
1402      0.28827004     0.00312116    -0.13186497
1403     -0.03784821     0.06341016     0.18114493
1404     -0.16245067    -0.06605130    -0.09073396
1405     -0.31692382    -0.02343655    -0.06557805
1406      0.07366747     0.02128470     0.16907052
1407      0.13865027    -0.00582466    -0.12747726
1408     -0.17532138    -0.04733437    -0.26718401
1409     -0.06363140    -0.01313937     0.17200184
1410      0.18025202     0.04456288     0.00156605
1411     -0.22906394    -0.17486641     0.14087096
1412      0.18039616    -0.04101203     0.00438277
1413     -0.03174146     0.15530564    -0.09632670
1414     -0.06248975     0.17455963     0.26257752
1415      0.01869475     0.06805901    -0.16711100
1416      0.02142840    -0.18009119    -0.00151918
1417     -0.12904288     0.25371945    -0.15353422
1418      0.15753852    -0.08545284    -0.04907107
1419     -0.07292372    -0.08183626     0.15071788
1420     -0.10655750     0.14089887     0.26737162
1421      0.05505399    -0.17824507    -0.00998253
1422      0.01476649     0.08595377    -0.16524702
1423      0.01895363    -0.16514550    -0.27251787
1424      0.09928242     0.15365001     0.03785565
1425     -0.11476978    -0.04755267     0.14333043
1426      0.03747255     0.15268305    -0.27794003
1427     -0.16221159     0.00182767     0.10133586
1428      0.13543773    -0.10305937     0.08418466
1429     -0.09470938    -0.10753205     0.29118321
1430      0.13810169    -0.06806200    -0.09793850
1431     -0.07639416     0.13800360    -0.09160577
1432      0.26186369     0.15981725     0.10705168
1433     -0.03940299    -0.03486445    -0.17831057
1434     -0.13334103    -0.07065602     0.10628826
1435     -0.18910191     0.21027340    -0.15021990
1436      0.10805943    -0.12394144    -0.08845615
1437      0.01626201    -0.01438585     0.18320531
1438      0.30282695    -0.02450870    -0.10104304
1439     -0.04996754     0.04834058     0.17522886
1440     -0.15127472    -0.03250099    -0.10968317
1441      0.31182679     0.03835942     0.08020326
1442     -0.08356602     0.08039684    -0.14497661
1443     -0.12114275    -0.10431820     0.09060749
1444     -0.26273177    -0.18325821    -0.02929152
1445      0.02683413     0.15474224    -0.08940140
1446      0.13929579    -0.03493183     0.10525150
1447      0.14736627     0.20544140    -0.20151270
1448      0.03876091    -0.01764053     0.18354396
1449     -0.13667222    -0.11916454    -0.04864024
1450     -0.12897957    -0.24899684    -0.13603772
1451      0.17196208     0.03854169    -0.01486472
1452     -0.09008246     0.11502162     0.09821132
1453      0.06468129     0.31134315    -0.05465477
1454      0.00134632    -0.13055282    -0.12300695
1455     -0.04414589    -0.06943348     0.16453402
1456     -0.09565093     0.28176549     0.11847823
1457      0.13316773    -0.02205989    -0.11622474
1458     -0.07404375    -0.15783615     0.04223652
1459      0.14805133     0.21791027     0.19190078
1460      0.01631165    -0.01112530    -0.17964145
1461     -0.11168772    -0.12962209     0.05391674
1462      0.17724576    -0.26595213     0.02799877
1463      0.06556724     0.17026041     0.01992128
1464     -0.17862466     0.00221600    -0.03767948
1465     -0.21098013     0.21065018     0.11559590
1466      0.10535056    -0.10974702     0.10840991
1467      0.03349107    -0.02908850    -0.17679529
1468     -0.26050148     0.01465293     0.18807519
1469      0.16066371     0.07759220     0.04039283
1470      0.00881695    -0.08515590    -0.15919812
1471      0.21347422     0.15197770     0.18516352
1472      0.03945939    -0.07007739    -0.17135843
1473     -0.17788129    -0.03085262     0.04630146
1474     -0.05167718     0.16587716    -0.27019280
1475     -0.11283152     0.00071750     0.14537265
1476      0.14520672    -0.10764311     0.03001400
1477     -0.01270067     0.30447029    -0.10741164
1478     -0.14425613    -0.09766383     0.05655651
1479      0.15337783    -0.10041267     0.01319330
1480     -0.25399419    -0.07318313    -0.18591782
1481      0.04219267     0.17128807     0.06068566
1482      0.12608787    -0.12362651     0.06233728
1483      0.15632270    -0.09429610     0.26701417
1484     -0.17406384    -0.04371312    -0.04195291
1485      0.07268674     0.10617626    -0.13346016
1486      0.23121470    -0.08381968    -0.20706076
1487      0.01012277     0.14310804     0.11516101
1488     -0.15991982    -0.08857047     0.01918491
1489     -0.13664017    -0.29093848    -0.02787606
1490      0.10037322     0.08043960    -0.12936794
1491     -0.01149034     0.10714568     0.14562690
1492     -0.07923861    -0.00155771    -0.31416248
1493     -0.12001570    -0.00366495     0.13988028
1494      0.17264416     0.00470531     0.06606372
1495      0.24215124    -0.09090172     0.19813280
1496     -0.08214920    -0.10667706    -0.12541249
1497     -0.07787017     0.16716722    -0.00534065
1498      0.22325571     0.23192206    -0.02189189
1499     -0.15713618     0.01263639     0.10051371
1500      0.00959887    -0.16545404    -0.08583038
1501      0.10863594    -0.13040003    -0.27736268
1502      0.10051547     0.09572943     0.11947026
1503     -0.17363602    -0.01060111     0.06262598
1504     -0.32116192    -0.02332570     0.01908780
1505      0.09449428     0.01435857    -0.15555222
1506      0.11326142     0.00073625     0.14309044
1507      0.01880608     0.31214501     0.07291943
1508      0.03630543    -0.07099694    -0.16543416
1509     -0.04900555    -0.13186824     0.11979622
1510     -0.09655216    -0.30505861     0.01013723
1511      0.16117218     0.05546703    -0.06946252
1512     -0.09912474     0.14203191     0.06311693
1513     -0.07517585     0.30126106     0.08650619
1514      0.17382442    -0.06114683    -0.03190838
1515     -0.12395241    -0.13741324    -0.02513684
1516      0.16738956     0.27744424    -0.00656201
1517      0.04972827    -0.15103198     0.09086589
1518     -0.15804923    -0.02990788    -0.08606271
1519     -0.12227453    -0.16527481    -0.25038500
1520     -0.01493507    -0.04933720     0.17830574
1521      0.09620322     0.15940020    -0.01343335
1522      0.21339945     0.04732952    -0.23748906
1523     -0.16876888     0.07341145     0.00507109
1524      0.02849538    -0.10261607     0.14789402
1525     -0.23529595     0.02708199     0.21722614
1526     -0.00591751     0.07093665    -0.17311569
1527      0.16401308    -0.09058685     0.03085654
1528      0.04300359     0.22696848    -0.22247693
1529      0.08018915    -0.16283958    -0.00305094
1530     -0.10682075     0.01663515     0.14479510
1531      0.24683037     0.11830052    -0.17376767
1532     -0.12432162    -0.12657316    -0.06114107
1533     -0.04019192     0.04649636     0.17423063
1534     -0.06050209    -0.07061648     0.31014782
1535      0.03705282    -0.12481455    -0.13170909
1536      0.00287314     0.16783738    -0.07172102
1537     -0.18785670     0.09779355     0.24297234
1538     -0.02765473    -0.15728965    -0.09903273
1539      0.14972993     0.09029274    -0.06156526
1540      0.19509310    -0.21679968     0.13396645
1541     -0.19200942    -0.01735823    -0.01162300
1542      0.05818915     0.16431897    -0.07935745
1543      0.18642150    -0.20423813     0.15953662
1544     -0.14364122     0.08676160     0.07303317
1545      0.02425174     0.04445659    -0.17636615
1546      0.26559406     0.14165798    -0.11552396
1547     -0.07910102    -0.15204151    -0.07188918
1548     -0.09590247     0.05990921     0.14917840
1549     -0.12337299     0.24871986     0.16463862
1550     -0.01976022    -0.02684788    -0.18659901
1551      0.10213701    -0.13954398     0.07564599
1552      0.07302859     0.28984349    -0.12122429
1553      0.11037902    -0.14691394    -0.00423495
1554     -0.15995762    -0.04154144     0.08398844
1555      0.04765137     0.28492033    -0.14300084
1556      0.10283102    -0.15075339    -0.02684938
1557     -0.13752224    -0.03529094     0.12308780
1558     -0.04668454    -0.03006919     0.31833955
1559     -0.08271956    -0.09761217    -0.12643580
1560      0.11212807     0.11631308    -0.07785149
1561     -0.05169244     0.29890565    -0.10867659
1562     -0.02003945    -0.05257752     0.17385057
1563      0.05346666    -0.14072869    -0.10355222
1564      0.26127722    -0.18106359    -0.02688398
1565     -0.17063964    -0.05027083    -0.05976482
1566     -0.00011041     0.17317241     0.07943217
1567     -0.22747530     0.22063928     0.05091738
1568      0.07094702    -0.11521425     0.13470999
1569      0.08255682    -0.03343479    -0.16985441
1570     -0.14808033    -0.08574523     0.27152810
1571     -0.03419532    -0.07854766    -0.16996922
1572      0.13200248     0.13452819    -0.01196649
1573      0.06859995     0.25636838    -0.18389818
1574      0.08154353    -0.16287967    -0.01262305
1575     -0.12675335    -0.00286372     0.13240349
1576     -0.02208031    -0.10383959     0.30485303
1577      0.14444903     0.09379885    -0.07053272
1578     -0.13165283    -0.02590250    -0.13149810
1579     -0.00278575     0.28574095     0.14805673
1580      0.11892617    -0.13496511     0.03477069
1581     -0.11900017    -0.05001679    -0.13229049
1582     -0.10682745     0.16886682     0.25278337
1583     -0.10603531    -0.08072089    -0.12139454
1584      0.17097580    -0.02781061    -0.04108377
1585      0.14904950    -0.00008771    -0.28455688
1586      0.02047931    -0.12395542     0.12581344
1587     -0.11507148     0.12406013     0.05471132
1588     -0.30073854     0.10402342     0.04563320
1589      0.09557013    -0.09745901     0.12152454
1590      0.09849411     0.03024985    -0.15079457
1591      0.00242458     0.01931173    -0.32231630
1592      0.11709456    -0.10122571     0.10036399
1593     -0.11849821     0.08847805     0.10998728
1594     -0.03182831    -0.25194386     0.20044566
1595      0.14247709     0.02784765    -0.11382541
1596     -0.12309133     0.13827850    -0.01728774
1597     -0.02521883     0.00223555    -0.31935074
1598     -0.13891416    -0.04175100     0.11456531
1599      0.15408575     0.03997485     0.09250077
1600      0.23144433    -0.21442869    -0.04103503
1601     -0.06773927     0.10177764    -0.13333218
1602     -0.07924720     0.03473525     0.15815329
1603     -0.20659057    -0.15695182    -0.18782607
1604      0.14211887    -0.07549820     0.08000198
1605     -0.01014294     0.17434870     0.03960720
1606     -0.24894329    -0.10141505    -0.17485854
1607     -0.01345061     0.05341204     0.17824125
1608      0.17252527     0.01329346    -0.06044715
1609      0.18525300     0.18938016    -0.18560838
1610     -0.18532556    -0.00179354    -0.00155823
1611      0.06374036    -0.12275048     0.12362620
1612     -0.08537883     0.28286957    -0.12644301
1613      0.12170476    -0.01954652     0.13555658
1614     -0.06445623    -0.16093601    -0.05184363
1615     -0.26616491     0.14924273    -0.09095389
1616      0.13135712     0.07752642     0.08880272
1617      0.03652527    -0.16819772    -0.03042803
1618      0.11310705     0.30456265    -0.01929107
1619     -0.12044236    -0.06175830     0.12471712
1620      0.04554385    -0.13805320    -0.11120187
1621      0.27756181    -0.05501015    -0.15366799
1622     -0.11913441     0.13776631    -0.04097945
1623     -0.06443947    -0.10346415     0.14456132
1624      0.19808979    -0.15310296    -0.20686315
1625      0.05095998     0.07475983     0.16010332
1626     -0.17845351     0.02562534    -0.02351358
1627      0.23964449    -0.21219904     0.04776097
1628     -0.17276838    -0.01823861     0.06597739
1629      0.01409987     0.15619124    -0.09610785
1630      0.07819034     0.07694544     0.30055958
1631     -0.04890880    -0.17630968    -0.05765057
1632     -0.00461511     0.12518505    -0.14966584
1633      0.14232000     0.11504559     0.26918315
1634     -0.12884028     0.08217726    -0.09438877
1635      0.03723237    -0.15741297    -0.07982631
1636     -0.05632402     0.31593726     0.02927065
1637     -0.01095318    -0.12442895     0.14216176
1638      0.04766674    -0.08566541    -0.15818850
1639      0.27234172    -0.14290036    -0.08188819
1640     -0.07679130     0.14101250    -0.09397215
1641     -0.10135233    -0.04991835     0.15030235
1642      0.27937120     0.12358916     0.10949171
1643     -0.04676148    -0.01600172    -0.17772702
1644     -0.13563443    -0.06463244     0.10437918
1645      0.22520153     0.06325841     0.21774086
1646     -0.01310044    -0.16147718    -0.09398054
1647     -0.13540695     0.12126455    -0.04883265
1648     -0.05895385     0.23315174    -0.21034183
1649      0.11297995    -0.13892655    -0.03035791
1650     -0.07541449    -0.01010887     0.16505087
1651     -0.19883826     0.05721624     0.24671643
1652      0.18596006    -0.02098463     0.01600552
1653     -0.05376463    -0.01681768    -0.17823221
1654      0.20715709     0.22668521     0.10501624
1655     -0.13711709     0.02816712    -0.11937990
1656      0.00145242    -0.17745134     0.05083853
1657      0.03480856    -0.17610418     0.26848976
1658      0.11029053     0.14004400    -0.04961802
1659     -0.13303721    -0.02472038    -0.12614816
1660      0.30879763    -0.06989058     0.00167745
1661     -0.07031165     0.14153082    -0.08216627
1662     -0.12430502    -0.09915866     0.08220005
1663     -0.26410493     0.03560428     0.18115271
1664      0.01238893    -0.11320407    -0.14821941
1665      0.16095524     0.08915410     0.02846716
1666      0.09508482     0.03189610     0.30517194
1667      0.07505876    -0.12160243    -0.12398732
1668     -0.14123549     0.10207717    -0.08175844
1669     -0.21888529     0.15188193    -0.17586485
1670     -0.02002805    -0.17556570     0.06695507
1671      0.16811279     0.07703881     0.05017164
1672     -0.11845612     0.00882843    -0.29943995
1673      0.17292062     0.01896337     0.04174507
1674     -0.09425199    -0.02404669     0.14743817
1675     -0.00286643     0.32221788    -0.01193757
1676     -0.01243397    -0.10017188     0.15396495
1677      0.01455816    -0.11082002    -0.14893575
1678      0.12292453     0.25651684    -0.15639635
1679     -0.15977925    -0.00143345     0.09278947
1680      0.07637633    -0.16423673     0.01053671
1681     -0.27541789    -0.05569080    -0.15981454
1682      0.09578422    -0.12395670     0.09051416
1683      0.08253488     0.16345621     0.01211855
1684      0.31866559     0.02383925    -0.03444417
1685     -0.12033576     0.01725167    -0.13920492
1686     -0.08652675    -0.03170439     0.15563581
1687     -0.18541045    -0.09201670     0.24632059
1688     -0.01236913    -0.07030741    -0.17694263
1689      0.13619720     0.13121136     0.01077701
1690      0.13408418    -0.19374927    -0.22029669
1691      0.08776870     0.13080234     0.09174524
1692     -0.17634399    -0.00609668     0.05077386
1693     -0.11593131     0.23550486     0.18946912
1694      0.05165687     0.02149331    -0.17687394
1695      0.02459324    -0.17571139     0.05176114
1696     -0.27661974     0.03689509     0.16006616
1697      0.04273168     0.08608207    -0.15970468
1698      0.14084186    -0.11215046     0.05580873
1699     -0.26390397    -0.16478928     0.08281400
1700      0.13477661    -0.06663219    -0.10034808
1701      0.03534875     0.16854016     0.04529768
1702      0.08831893     0.14839612     0.26825914
1703      0.12440968    -0.07426837    -0.12983670
1704     -0.18418265    -0.02728874    -0.05373291
1705      0.22974056    -0.22353961    -0.04181708
1706      0.02535107     0.18416188    -0.02002871
1707     -0.17599222    -0.03555649     0.04729836
1708     -0.31169163     0.01665125     0.08771937
1709      0.06458115     0.03552525    -0.16652828
1710      0.13794973    -0.04640880     0.10977330
1711     -0.11138511     0.17402271    -0.24631528
1712      0.04862366     0.06700381     0.16060650
1713      0.02272651    -0.18055222    -0.00359399
1714      0.29513571    -0.12538769    -0.02445214
1715     -0.09551209     0.01212565     0.15976210
1716     -0.09716032     0.06892825    -0.13951616
1717     -0.20823568     0.14924352    -0.19579150
1718      0.16824006    -0.07035083    -0.05389265
1719     -0.02789148    -0.03000716     0.18488065
1720      0.21957762    -0.08998074    -0.21816011
1721     -0.14356456     0.11070829    -0.03563910
1722     -0.00039731    -0.05089204     0.17584643
1723      0.02632209    -0.25135575    -0.19250184
1724     -0.14791629     0.09979860     0.01153590
1725      0.12618871     0.05906016     0.10772297
1726     -0.24402861     0.08149721    -0.19015589
1727      0.13035382     0.12039159     0.06025825
1728      0.02987225    -0.17270157     0.06429320
1729      0.07018798     0.23079099     0.21368097
1730     -0.07008305     0.02683338    -0.16434959
1731      0.02644664    -0.18045484     0.02957138
1732      0.25277199    -0.03794909     0.20038777
1733     -0.09919550    -0.13715022    -0.07416068
1734     -0.06721703     0.16166435    -0.05775084
1735      0.12847539     0.14157294    -0.26251088
1736     -0.00188297     0.07110242     0.16886427
1737     -0.08236684    -0.16422998     0.00263017
1738     -0.07601852     0.28245312    -0.12968473
1739     -0.03671810    -0.16190195    -0.07436311
1740      0.08746661    -0.01812747     0.16127337
1741     -0.03406731     0.22952331    -0.22777547
1742      0.01151606     0.02996829     0.18192118
1743      0.01107235    -0.18311966    -0.03183585
1744     -0.14073513     0.27363725     0.10143809
1745      0.12948844    -0.01053933    -0.13319608
1746     -0.03603501    -0.16910320     0.06549647
1747     -0.27896188     0.08635797    -0.13066259
1748      0.15654787     0.08902004    -0.02597859
1749      0.02279748    -0.14276749     0.10870177
1750      0.04047109     0.14475815     0.28699045
1751      0.13651793    -0.07048980    -0.10401177
1752     -0.16226604    -0.02485019    -0.08479722
1753      0.13604986    -0.28755212    -0.05443844
1754      0.08688213     0.14877044     0.05416156
1755     -0.17981183     0.03568582    -0.02017612
1756     -0.18773726     0.13394476    -0.22150637
1757      0.11259369    -0.15524759    -0.03088293
1758      0.01608979     0.06306793     0.18190908
1759     -0.00296988     0.31940071     0.02961131
1760     -0.15178456    -0.10320824    -0.03799105
1761      0.15146292    -0.10620523     0.01815436
1762     -0.22038732    -0.03950852     0.23223319
1763      0.17939784     0.02956028     0.02985849
1764     -0.03494665    -0.00369334    -0.17966482
1765     -0.06456697     0.28193569    -0.13602595
1766     -0.08926003    -0.06738811     0.13927438
1767      0.12888954    -0.11072807    -0.05215401
1768     -0.01862397    -0.18929514    -0.26157272
1769     -0.12278856     0.00099196     0.13929349
1770      0.13404411     0.12281891     0.03283040
1771     -0.00699377    -0.25463753    -0.20248351
1772      0.13969619     0.12239949     0.01576402
1773     -0.13340229     0.04718415     0.11810716
1774     -0.07180982    -0.30044808     0.08241558
1775      0.16182835     0.05314219    -0.06376542
1776     -0.11669222     0.13974828     0.01117262
1777     -0.15705346     0.27399357     0.05078972
1778     -0.07274235    -0.16903317     0.02955992
1779      0.17519481    -0.00985088    -0.06268916
1780      0.28110088     0.15512371    -0.00110458
1781     -0.06392829    -0.11201183     0.14399713
1782     -0.12901786     0.00533048    -0.14285444
1783      0.28481998     0.13340873     0.07337476
1784     -0.02357892    -0.15697820    -0.10542556
1785     -0.16871627     0.06618837     0.05539709
1786     -0.11634076    -0.01441805    -0.29609682
1787      0.07718423     0.14043307     0.07001390
1788     -0.00447932    -0.13162257     0.11521909
1789     -0.30823200     0.04884453     0.08227191
1790      0.13496983    -0.05966962     0.11723065
1791      0.07239232     0.02729591    -0.17452568
1792     -0.05119801    -0.08221633     0.30752350
1793      0.11364648    -0.09090994    -0.11580284
1794     -0.07876082     0.14300957    -0.08560979
1795      0.06398326     0.07560239    -0.30734528
1796      0.09960811    -0.12197493     0.10388278
1797     -0.14156467     0.07106101     0.10090821
1798     -0.02248978     0.31779982     0.05748879
1799     -0.03616267    -0.13368137     0.12388112
1800      0.05099783    -0.07583712    -0.16180865
1801      0.01960024    -0.19380853     0.25114423
1802      0.10869423    -0.00635759    -0.13640617
1803     -0.11605138     0.12413906    -0.02231612
1804     -0.05682845     0.02208254    -0.31534860
1805     -0.10126657     0.09055860     0.13536081
1806      0.13948341    -0.10530832     0.07808048
1807     -0.29161774     0.13415861    -0.05349080
1808      0.03711591    -0.12824840     0.12312535
1809      0.15540160     0.04198239    -0.09022038
1810      0.30997533    -0.06299896    -0.07106060
1811     -0.06756120     0.02629220     0.17101444
1812     -0.13781297     0.01538124    -0.12475691
1813      0.21910654     0.07498895    -0.22277421
1814      0.01014474     0.04830487     0.17843158
1815     -0.15504156    -0.09866256    -0.03433806
1816     -0.08080190     0.30875184     0.04829368
1817     -0.11639851    -0.13651374    -0.02452960
1818      0.17337868    -0.06269766    -0.00652903
1819      0.31381805    -0.05447016     0.03849948
1820     -0.08251164     0.15472394     0.04141698
1821     -0.11743941    -0.11878892    -0.06549600
1822     -0.27056922    -0.02866788    -0.17407534
1823      0.12355293    -0.13714231     0.02832765
1824      0.05510127     0.15563413     0.08646366
1825      0.16779729    -0.02579292     0.27206948
1826     -0.15218134    -0.10285991    -0.03897987
1827      0.03919679     0.11623132    -0.13763920
1828     -0.19764094     0.02773450     0.25255709
1829      0.09760036    -0.14865362    -0.04006446
1830      0.02981421     0.13187604    -0.12344467
1831     -0.14208583     0.21343172     0.19485569
1832      0.17471787    -0.02010511    -0.01881935
1833     -0.08353886    -0.11469823    -0.10425552
1834      0.11321519     0.03974264     0.29821331
1835     -0.15123928     0.08197786    -0.06485147
1836      0.07570216    -0.10566575    -0.12713230
1837      0.01945965     0.08481378     0.31133688
1838      0.05972460     0.10131445    -0.13954869
1839     -0.07118963    -0.15395825    -0.06230002
1840      0.29026043    -0.14506721    -0.00428971
1841     -0.04068379     0.16103591    -0.08421115
1842     -0.14936024    -0.06309262     0.08523403
1843      0.24857188     0.12483843     0.16568211
1844     -0.17104908    -0.00927796     0.05724736
1845      0.01231105    -0.07361968    -0.17014977
1846      0.14368907    -0.22546590    -0.18082270
1847      0.07238939     0.07601690     0.15086586
1848     -0.16733856     0.07105010    -0.03382910
1849     -0.29122893     0.04081541     0.13178796
1850      0.15702124     0.00698049     0.09036033
1851      0.03005717    -0.03348907    -0.17663123
1852     -0.19188534    -0.08909814    -0.24413132
1853      0.00558598    -0.08274910     0.16631488
1854      0.12051158     0.14123287    -0.00575864
1855      0.16947701     0.06771253    -0.26237402
1856     -0.18068911    -0.02439663     0.00116762
1857      0.07085404    -0.01899489     0.16600619
1858     -0.01515732    -0.22883369     0.22699492
1859     -0.00554156    -0.02885699    -0.17604382
1860      0.01526438     0.17541393     0.03152638
1861      0.20328190     0.18316521    -0.16872316
1862      0.04428973    -0.09147841     0.16168527
1863     -0.18444064    -0.03364963    -0.04710298
1864      0.12203894     0.29491798    -0.05184631
1865     -0.17614363    -0.03541446     0.03659998
1866      0.09462930    -0.15477301    -0.00263600
1867     -0.01859613     0.11968594     0.29702078
1868      0.03250814    -0.17344574    -0.04126012
1869     -0.02159998     0.10171994    -0.15327461
1870      0.21239868    -0.07216922    -0.23263506
1871     -0.17872271     0.01313352    -0.02128892
1872      0.04456783     0.03398011     0.17520384
1873      0.21407324     0.17834759    -0.15837809
1874     -0.09536395    -0.14104831    -0.07382066
1875     -0.04458341     0.02600898     0.18099770
1876     -0.13300663     0.02764575     0.29125767
1877     -0.07107674    -0.10076044    -0.14053017
1878      0.16178773     0.08435257    -0.05183660
1879      0.26332301    -0.11295836     0.14752670
1880     -0.09392773     0.15283026     0.05324465
1881     -0.07938992    -0.07713488    -0.14907883
1882     -0.13515405     0.17411984     0.23028139
1883      0.14568603     0.05484114    -0.09631187
1884     -0.05748026    -0.16459197    -0.05154338
1885     -0.00579072     0.23773376    -0.21153305
1886     -0.06413752     0.01188761     0.16833557
1887      0.06865593    -0.16428178    -0.03499648
1888     -0.13178768     0.09372575     0.27918151
1889      0.17130249    -0.06499232    -0.01993442
1890     -0.08778946     0.00419910    -0.16542772
1891     -0.07971089     0.31157565     0.03369768
1892      0.03697551    -0.08268222    -0.15494707
1893      0.01418063    -0.11949991     0.13832580
1894      0.05713898     0.13212894    -0.28333624
1895     -0.05504615    -0.17568212     0.02222150
1896      0.01807261     0.09015952     0.16099300
1897      0.27459316     0.01644998    -0.17166812
1898     -0.07108981    -0.15590794     0.07652304
1899     -0.11337331     0.14544565     0.03867381
1900      0.15960703     0.24466717     0.13812931
1901      0.01289172    -0.05220159    -0.16674590
1902     -0.12045860    -0.10736124     0.08683073
1903     -0.09090860     0.30987631    -0.03212391
1904     -0.10476751    -0.13413232     0.06190896
1905      0.16242267    -0.06648184    -0.04071250
1906      0.15868296    -0.25530539     0.11498587
1907     -0.12898974     0.09068350     0.08957376
1908      0.02716010     0.07344823    -0.16382868
1909     -0.04001784    -0.05636875    -0.31484472
1910     -0.13461682     0.06252519     0.11595161
1911      0.16258109    -0.02523941     0.09425311
1912     -0.30956426     0.06355643    -0.04799254
1913      0.13521054     0.02711020    -0.12711861
1914      0.06959725    -0.07073324     0.16311856
1915     -0.21130816    -0.06647172    -0.23460586
1916      0.13964952    -0.10800374     0.05010111
1917     -0.00299996     0.15418283     0.10382015
1918      0.09102055     0.20267249     0.21434879
1919     -0.15886140     0.00077104    -0.07401459
1920      0.10786090    -0.12793559    -0.05760465
1921     -0.05353495     0.20183646    -0.24105520
1922     -0.13902967    -0.07693404     0.10531208
1923      0.16813054    -0.05708176     0.05528713
1924      0.19101756    -0.02417898     0.25828666
1925     -0.07727487    -0.14052878    -0.08661162
1926     -0.04623789     0.15880998    -0.08071244
1927      0.24021034     0.20537807     0.06881819
1928     -0.13886475     0.03059181    -0.12690360
1929     -0.02476791    -0.16943791     0.07940662
1930     -0.16149304     0.26795456    -0.06674672
1931     -0.03883441    -0.11323729     0.14301089
1932      0.14563052    -0.06201854    -0.10061113
ORDER 2
1932
1        -4.87122688     0.13731597    -0.41232745    -4.06763678    -0.24342498    -3.83228871
2        -0.42655914    -0.03315997    -0.11881929    -0.41556542     0.10727071    -0.09201650
3        -0.48384490     0.07378987    -0.03038935    -0.07170221    -0.14542064    -0.43320008
4        -4.55240487     0.44882331     0.37610876    -4.47844952     0.10776434    -3.73238159
5        -0.45349489     0.00685241     0.00589270    -0.42265453    -0.10437689    -0.06245172
6        -0.29130721     0.19870030     0.09345101    -0.25595579     0.09763405    -0.41079838
7        -4.12146382    -0.13063645    -0.53629290    -4.53066168    -0.43589949    -4.11909954
8        -0.11520341    -0.11831510    -0.14989334    -0.43816476     0.04031783    -0.41350155
9        -0.45527134     0.00340381    -0.01405457    -0.27396984    -0.21888273    -0.21488681
10       -4.80093761    -0.12235566     0.48436783    -4.05326926    -0.22881794    -3.90579164
11       -0.40807653     0.04464684     0.15353197    -0.42459289     0.10603166    -0.11221788
12       -0.46991111    -0.06699744     0.02748314    -0.06380912    -0.13128225    -0.42726720
13       -3.72117336     0.38080133     0.36753195    -4.41755580    -0.24557084    -4.61428305
14       -0.28362581     0.19492200    -0.05725954    -0.22834812    -0.07865645    -0.43137912
15       -0.20773314    -0.07577232     0.18992738    -0.42407597    -0.06806882    -0.31056706
16       -4.16385538    -0.06354698    -0.08572597    -4.52921646     0.68038711    -4.07329203
17       -0.18130911    -0.13355450    -0.18470332    -0.42591482     0.09100155    -0.36573824
18       -0.32025436     0.11995465     0.16721584    -0.36406589     0.15366627    -0.26023062
19       -4.96418786     0.18107066    -0.02140389    -4.16287846    -0.25257536    -3.63074862
20       -0.46095896     0.01610237     0.03801982    -0.40761191     0.12576498    -0.07251157
21       -0.45851277     0.07434983    -0.03497817    -0.12145392    -0.16832345    -0.37418174
22       -4.12964268    -0.17724730    -0.25116805    -3.88215846     0.50157153    -4.74849600
23       -0.41849511     0.11335035     0.03646593    -0.10354195     0.12877155    -0.42418127
24       -0.10218824    -0.11809593    -0.12427577    -0.42042076     0.04620063    -0.42990774
25       -4.30670365    -0.15887681    -0.06931017    -4.69351241    -0.55788524    -3.75855971
26       -0.28729277     0.04345738    -0.19879185    -0.44760979    -0.06283449    -0.21184629
27       -0.28108380    -0.12482816     0.16001935    -0.37055552    -0.12378200    -0.29212128
28       -4.57745295    -0.36291611    -0.29093632    -3.69737448    -0.31749171    -4.48405668
29       -0.42878933     0.06618387    -0.07607970    -0.24775008    -0.19860632    -0.26047329
30       -0.29896273    -0.19900932    -0.09436773    -0.23857007     0.09705155    -0.42165371
31       -3.99624854     0.31964917    -0.07997973    -3.76924311     0.06342756    -5.00011615
32       -0.04157869     0.08979173    -0.03728076    -0.43522361    -0.00646748    -0.46777494
33       -0.46234789    -0.04924577    -0.00599077    -0.02207915     0.04080614    -0.47970822
34       -4.43471861     0.18495910     0.30054123    -3.52343056     0.14475135    -4.85278795
35       -0.40699504    -0.13734914     0.02819480    -0.10224175    -0.05763993    -0.45887353
36       -0.24212589     0.16568850     0.11708417    -0.31274742     0.08958930    -0.39767029
37       -3.95549086    -0.44341630    -0.34892049    -4.79275353     0.00227834    -4.00452625
38       -0.42909026    -0.00209859    -0.10687855    -0.46630923    -0.01806369    -0.04997801
39       -0.11419473    -0.17734824     0.04152452    -0.38273625    -0.02333572    -0.44994516
40       -4.29003281     0.28253325     0.25952900    -3.81848173    -0.44682347    -4.65809599
41       -0.18951583     0.22567975     0.04834194    -0.29436626     0.02863082    -0.47196884
42       -0.39742220    -0.13496917     0.11827472    -0.24212881    -0.19777156    -0.32720643
43       -3.94995598     0.35009161     0.09692122    -4.28127946     0.56950953    -4.53111229
44       -0.03315486     0.08648616    -0.01234577    -0.45277387     0.00569260    -0.47137031
45       -0.45522654    -0.00885698    -0.01102535    -0.21779036     0.22415350    -0.27330329
46       -3.73500018     0.18541187     0.41254302    -4.16000189     0.14715667    -4.85573951
47       -0.11662658    -0.14139294     0.09125790    -0.38152037    -0.03564755    -0.43447497
48       -0.37316748     0.16869310     0.04977985    -0.13327062     0.08890495    -0.45055196
49       -3.94461849     0.47228902    -0.39977917    -4.03244250     0.00176261    -4.77861997
50       -0.40040067     0.10423701     0.00396702    -0.09656876     0.03546554    -0.43791466
51       -0.13222435     0.00619592    -0.16088837    -0.44162489     0.00059140    -0.37550925
52       -3.76332633    -0.35037319     0.34494150    -4.85958025     0.10911558    -4.15692401
53       -0.11323079    -0.15282563    -0.09128777    -0.40846174     0.04310357    -0.43473271
54       -0.38000474     0.01220427     0.16915054    -0.46826602     0.03894531    -0.10833290
55       -4.81363834    -0.22775812     0.25772228    -4.35801460     0.23248061    -3.57257020
56       -0.38727356    -0.06891032     0.13140153    -0.37503850    -0.12860961    -0.17250152
57       -0.44453567    -0.05476655    -0.04078184    -0.22984982     0.19574696    -0.26892852
58       -4.15652854    -0.52703906    -0.18007583    -4.51503974     0.47043718    -4.09870819
59       -0.13521288    -0.17251398     0.00614375    -0.36596497     0.00247291    -0.44610162
60       -0.44718192    -0.00925931    -0.00568776    -0.39254805     0.14987001    -0.10751435
61       -4.04532122     0.38369726     0.33488687    -4.79321704     0.35311655    -3.94806776
62       -0.43892142     0.00735043     0.01166778    -0.42937080     0.09240043    -0.07446408
63       -0.09243827     0.12977221     0.04184821    -0.42133366     0.01789294    -0.44788897
64       -4.59256336     0.62659953    -0.16426896    -4.06150618    -0.22956747    -4.11526218
65       -0.34489799     0.18473011     0.06223490    -0.18308947     0.09559475    -0.41564636
66       -0.44785691     0.04166221    -0.09377188    -0.41639461    -0.13390751    -0.09601008
67       -4.15944820     0.20315782     0.70174610    -4.21538397     0.21615077    -4.42058382
68       -0.41335787     0.13620898     0.06337913    -0.14686300     0.13230579    -0.42038191
69       -0.22837956    -0.09035673     0.17395506    -0.39561025    -0.07009129    -0.31217847
70       -4.42784416    -0.44788150    -0.29078215    -3.70320618    -0.21695690    -4.59316009
71       -0.23507095    -0.16055324    -0.12537597    -0.32152112     0.08466270    -0.37840281
72       -0.43601255     0.03004881    -0.02823939    -0.15813332    -0.17471596    -0.33576564
73       -4.14411483    -0.65641640    -0.04834668    -4.31603152    -0.32096967    -4.29026019
74       -0.18145676    -0.16218023    -0.14802536    -0.38810715     0.07395085    -0.39319087
75       -0.42433148    -0.06086103     0.06910980    -0.31277514    -0.18912512    -0.19177366
76       -4.06811817    -0.42649500    -0.32054561    -4.81190830     0.13059045    -3.87764785
77       -0.44360110    -0.00656185    -0.01658665    -0.45541078     0.00125671    -0.03045391
78       -0.09900070    -0.17761252    -0.03035867    -0.40480559     0.01369047    -0.46823698
79       -4.11716038    -0.17907955     0.28009918    -4.35947715    -0.66729924    -4.28830091
80       -0.09945263    -0.08066612     0.12244721    -0.43537395    -0.03652208    -0.41171529
81       -0.42764052     0.06229841    -0.05935061    -0.25581545    -0.20290179    -0.26316323
82       -4.59386235    -0.39931587    -0.17141033    -4.59740402     0.01668845    -3.56338629
83       -0.42796777    -0.06181286     0.11411973    -0.39611004    -0.15435810    -0.13230700
84       -0.30674564    -0.14372668    -0.14910302    -0.33152766     0.13417131    -0.29902909
85       -4.39081076     0.63870751     0.00265581    -4.22753648    -0.31216060    -4.12578833
86       -0.45456664     0.02603368    -0.03563766    -0.37986401    -0.16834266    -0.10106163
87       -0.24178772     0.21063369     0.09983777    -0.28888654     0.08381305    -0.42191994
88       -4.06823877    -0.17062109     0.55737845    -4.62597974     0.34558919    -4.06127324
89       -0.12277145    -0.13531657     0.11155315    -0.40808787    -0.03616032    -0.42066097
90       -0.43665561     0.02220481     0.04618026    -0.33057871     0.18620608    -0.16908224
91       -4.26210692     0.51169213     0.13065543    -4.07798145    -0.48360054    -4.42135264
92       -0.45499386    -0.02497180     0.03887289    -0.27026487    -0.21994765    -0.22177092
93       -0.15658726     0.19446649     0.08031961    -0.34991579     0.04032634    -0.44814663
94       -4.86854253    -0.19566444    -0.22895526    -4.30023061    -0.30119683    -3.60705266
95       -0.43908397    -0.06134721     0.03510839    -0.18042698    -0.17855576    -0.31766212
96       -0.42237731    -0.04915950    -0.13138847    -0.42034987     0.11510170    -0.12266950
97       -4.61742985     0.52551116     0.38351808    -4.01618558     0.17000041    -4.12221052
98       -0.40809121     0.03100975     0.15769582    -0.45417072     0.05807867    -0.10032927
99       -0.39363828     0.14466193    -0.01972677    -0.10715899    -0.06009404    -0.43000465
100      -3.77610912     0.40126156     0.29964113    -4.81590670    -0.11663257    -4.16451084
101      -0.35962030    -0.00701031     0.17879089    -0.46356307    -0.02694228    -0.11891872
102      -0.14073183     0.16431729    -0.11494231    -0.39465502    -0.06123896    -0.41923597
103      -3.56140870    -0.12667391    -0.16121355    -4.76259781     0.36497824    -4.43771046
104      -0.10385476     0.08083233     0.13422914    -0.44071548     0.03894868    -0.40083967
105      -0.32518458    -0.10541164    -0.16004689    -0.37308376     0.14215100    -0.24981898
106      -4.61321972    -0.04584750    -0.46973665    -3.80942636     0.39891422    -4.33065600
107      -0.44102458     0.08507477    -0.00398321    -0.04648507     0.02093612    -0.45452835
108      -0.30805985    -0.05281807    -0.20523641    -0.43359755     0.07257824    -0.20600808
109      -3.78107800    -0.02169705     0.40741913    -4.86926482    -0.30501356    -4.10171269
110      -0.04214886     0.04864627     0.00217184    -0.46041218    -0.00514101    -0.45454440
111      -0.41200004    -0.02687204     0.07789585    -0.40150324    -0.12292524    -0.11529061
112      -4.35060445     0.18817815    -0.29177042    -3.58191048     0.17187533    -4.83435428
113      -0.38635410    -0.15906791    -0.07724747    -0.16099470     0.13842184    -0.41890851
114      -0.22303371     0.19841153    -0.08360028    -0.28088108    -0.06380696    -0.43676336
115      -3.81201935     0.37684822     0.19981172    -3.99126225     0.06454625    -4.96667329
116      -0.04843502    -0.02017834     0.06979056    -0.44774430    -0.00336224    -0.45296636
117      -0.42927215     0.08683145     0.00594073    -0.05593413     0.01510477    -0.46298780
118      -4.31336989    -0.66983603     0.18228099    -4.13314699     0.19884533    -4.29793657
119      -0.42930612    -0.09403173    -0.07792726    -0.24955572     0.20486787    -0.26912144
120      -0.26023005    -0.12897123     0.17918080    -0.38088748    -0.10420971    -0.29646916
121      -4.05493359     0.55670997    -0.18874269    -4.52071629    -0.43019537    -4.18524793
122      -0.12983021     0.14480226     0.04145436    -0.37648673     0.01331632    -0.42616025
123      -0.44211068     0.03257395    -0.05151917    -0.37913124    -0.16313183    -0.13546979
124      -3.50425957    -0.12543833    -0.11657403    -4.33367932    -0.19825586    -4.90987932
125      -0.16803400     0.16541080    -0.08433481    -0.34240517    -0.05492022    -0.43098785
126      -0.24983331    -0.19369590     0.04092126    -0.24439959    -0.04797384    -0.44462460
127      -4.57890964     0.42507431    -0.54319715    -4.20686323    -0.19347925    -4.01313915
128      -0.38282854     0.16755617    -0.03551978    -0.13346056    -0.05845181    -0.44548918
129      -0.40275730    -0.01535426    -0.14388190    -0.44292988     0.05126886    -0.10711574
130      -3.99997068     0.43768977     0.20798971    -4.79520090     0.24927835    -3.95412824
131      -0.07494490     0.15397181    -0.03567764    -0.41288413    -0.01128845    -0.45363913
132      -0.46432399     0.01179183     0.03323970    -0.46268357     0.08461332    -0.02698108
133      -3.63622698    -0.05329077    -0.42169421    -4.49538667    -0.32418975    -4.60624575
134      -0.31883791     0.12283052    -0.13298432    -0.31136642    -0.14268245    -0.30740335
135      -0.13715798    -0.16494279     0.00882705    -0.35304957    -0.01385394    -0.44563358
136      -4.16734843     0.09525997    -0.08169361    -4.55637382    -0.65830903    -4.01400956
137      -0.34552520    -0.10372507     0.16586392    -0.37871186    -0.15621105    -0.23004678
138      -0.16640888     0.11888785    -0.15717724    -0.40323625    -0.07549342    -0.35732365
139      -4.64880302     0.35530400     0.09262963    -4.65590945     0.05248514    -3.48804376
140      -0.41108851     0.06698806    -0.13149729    -0.40462031    -0.13931428    -0.15238126
141      -0.33943331     0.11546473     0.14445836    -0.34791780     0.13852864    -0.25790668
142      -4.21204956     0.13299723     0.43818585    -4.53258071    -0.50760992    -3.99966652
143      -0.47179967     0.05115700    -0.04876619    -0.28556613    -0.23326919    -0.22862763
144      -0.13481839     0.06126800     0.16254597    -0.42841474     0.02252425    -0.35093650
145      -3.73031779     0.30176274     0.37294764    -4.41881177    -0.30227467    -4.60819884
146      -0.26005364     0.21786712    -0.06059271    -0.24470520    -0.07439712    -0.45233509
147      -0.24033228    -0.11024126     0.19084498    -0.40013351    -0.10487969    -0.30290372
148      -4.30265956    -0.16073203    -0.23502733    -3.53673404     0.06907359    -4.91281472
149      -0.20717192    -0.18126094    -0.08680213    -0.30298682     0.06285834    -0.42849493
150      -0.37347523     0.15832787    -0.02901948    -0.11826145    -0.05003448    -0.45473512
151      -4.04249772     0.54446518    -0.13686540    -4.14693583     0.39830876    -4.56718212
152      -0.11253168     0.10213597    -0.13208118    -0.41970626    -0.03053775    -0.40178008
153      -0.45573377     0.05231265     0.03195093    -0.19367942     0.21385956    -0.31104779
154      -4.26551742     0.15457976     0.16866378    -3.79904570     0.57884955    -4.68243928
155      -0.36659225    -0.12768129    -0.05006897    -0.16703567     0.11381043    -0.39662038
156      -0.19307357     0.15675809     0.10979953    -0.34738935     0.07388826    -0.40953879
157      -4.33103678    -0.10554130     0.21982279    -3.50793860    -0.12253850    -4.90456836
158      -0.34690937     0.16602296     0.02530946    -0.14227680     0.03568738    -0.44839503
159      -0.23928994    -0.18212726     0.08179831    -0.27523536    -0.07036645    -0.42518680
160      -4.68378816     0.33957412     0.28342421    -3.68869554    -0.31169117    -4.40740320
161      -0.45235198    -0.06159480     0.08074333    -0.28100751    -0.21367254    -0.23149809
162      -0.33668225     0.18674774     0.08797482    -0.20429174     0.11072461    -0.41164563
163      -4.10297640    -0.64146610     0.18811629    -4.05947829     0.25054613    -4.56956034
164      -0.40177677    -0.07309566    -0.03819855    -0.19349992     0.15283130    -0.32855904
165      -0.17695181    -0.11334551     0.14666764    -0.40176691    -0.05184415    -0.37220119
166      -4.21148828     0.00381910     0.03864433    -4.43902314     0.71868965    -4.12177812
167      -0.24286256     0.13745753     0.18102041    -0.39260953     0.11859827    -0.32827688
168      -0.27839408    -0.14061053    -0.16651038    -0.36087953     0.13703352    -0.31249135
169      -4.33458997    -0.17262504    -0.18269883    -4.93504280    -0.13588691    -3.51603037
170      -0.22009209    -0.04505160    -0.19376656    -0.44908996     0.03356183    -0.27566443
171      -0.37449634    -0.04811701     0.15875572    -0.44431267    -0.08820523    -0.14255606
172      -3.51588374    -0.19582969    -0.02165319    -4.94597457    -0.16742878    -4.33112236
173      -0.22169674    -0.08711128     0.20594753    -0.45780264    -0.07335300    -0.30461743
174      -0.20470773     0.01534862    -0.19785449    -0.45539400    -0.01810158    -0.27872744
175      -4.96510668     0.19050636     0.07858796    -3.69692825    -0.23849247    -4.08351636
176      -0.48684415    -0.00651688     0.02144187    -0.39199606    -0.17728800    -0.08919624
177      -0.44479520     0.08063242     0.03153166    -0.08762667     0.13499431    -0.39446837
178      -3.69948552     0.33088631    -0.14525605    -4.16024493     0.22561716    -4.89731060
179      -0.06748780    -0.08263775    -0.11004821    -0.44515948     0.02751348    -0.44583250
180      -0.38744364     0.14245947     0.03413444    -0.11197475     0.09294996    -0.43786352
181      -3.81820947    -0.37112869    -0.26155337    -4.12766584     0.36693486    -4.80598125
182      -0.41270820    -0.06807108    -0.02962724    -0.13196798     0.12816246    -0.39121757
183      -0.06106556     0.00011775    -0.03961178    -0.43869333     0.00518059    -0.44602540
184      -3.84570316     0.52215111     0.15914716    -4.76745966     0.15924738    -4.15094631
185      -0.13518393     0.13239169    -0.14732127    -0.42431763    -0.05533314    -0.39412831
186      -0.38742845     0.05384424     0.15539883    -0.43966321     0.10419641    -0.12342821
187      -3.65388348     0.14905900    -0.29615839    -4.34756096    -0.36564992    -4.77725073
188      -0.38413573     0.15732997    -0.09827730    -0.21270758    -0.16904136    -0.38976551
189      -0.08555921    -0.13486830     0.00913328    -0.39385456    -0.01086970    -0.45337743
190      -4.87658589    -0.00831794     0.33777008    -3.94925371     0.40058843    -3.94315721
191      -0.46733518    -0.03565443    -0.00104116    -0.04442080     0.07633763    -0.44449341
192      -0.41098734    -0.00090661     0.14155787    -0.44821662     0.00398618    -0.08506935
193      -4.62644918    -0.53887851     0.05321973    -4.20703607    -0.34382913    -3.93252423
194      -0.31181163    -0.22563570    -0.00688309    -0.17909863     0.00526306    -0.46511418
195      -0.47412840    -0.00281171    -0.03053342    -0.45958593    -0.07394465    -0.02381260
196      -4.38162875    -0.27588976     0.22522114    -4.03859264     0.61036821    -4.33200664
197      -0.33212044     0.08866184     0.16800362    -0.37337054     0.13778161    -0.22278784
198      -0.28096333    -0.22839794    -0.03997514    -0.22115119     0.05741617    -0.46957154
199      -4.56230583    -0.36379269     0.17964693    -4.12310790     0.56770238    -4.09002060
200      -0.31008095    -0.20938548    -0.03028173    -0.18928706     0.05182385    -0.45079871
201      -0.40399944     0.04400572     0.15439297    -0.43011788     0.11803166    -0.12730245
202      -4.36902505     0.32960014     0.49191099    -4.65267026    -0.12369806    -3.74756330
203      -0.21373514     0.15323438     0.13036874    -0.35520011     0.07659346    -0.37093134
204      -0.45680951     0.00666261     0.00365520    -0.39121616    -0.15608006    -0.10727495
205      -4.20843486     0.04393260    -0.01246109    -3.63156924     0.34074466    -4.93455885
206      -0.28561003    -0.21226595    -0.05790621    -0.21129427     0.07227563    -0.46025344
207      -0.23487233     0.22195626     0.04759941    -0.25514286     0.04967569    -0.47164782
208      -4.57876293     0.39416682     0.21035512    -3.88665244    -0.48087480    -4.29469961
209      -0.29102730     0.20099189     0.03948850    -0.20137057     0.03685711    -0.43776684
210      -0.44430971    -0.05649721     0.10331116    -0.35240232    -0.19291142    -0.17419904
211      -4.38435813    -0.32298371    -0.65014219    -4.19710542    -0.00507732    -4.19436895
212      -0.37128512    -0.20103966    -0.05423436    -0.14121084     0.07839146    -0.46396706
213      -0.36944236     0.07747491    -0.17761775    -0.39909097    -0.13844313    -0.18302609
214      -4.74101950    -0.52642497    -0.10668515    -3.95127694     0.28560673    -4.06844295
215      -0.37071895    -0.16431733     0.04351412    -0.14143230    -0.08196699    -0.41695080
216      -0.47515386    -0.02580744    -0.05459317    -0.42401030     0.14057376    -0.07470539
217      -3.93513518    -0.30112119     0.09364752    -3.82652682    -0.08665112    -5.01075709
218      -0.46306758     0.02710503    -0.00022190    -0.01203745    -0.02366051    -0.47949712
219      -0.01606401    -0.05845297     0.03682018    -0.46641627    -0.00541270    -0.48660226
220      -4.10349590     0.28805759    -0.04132767    -3.77350739    -0.38270481    -4.88110814
221      -0.09177990     0.13214749    -0.02210382    -0.38364855    -0.01398125    -0.44705581
222      -0.44940458    -0.09867643     0.03441011    -0.08864440    -0.13609203    -0.44370079
223      -3.60505085     0.25975744     0.03934524    -4.17059865     0.10235718    -4.98871733
224      -0.36298015     0.18026305     0.02252950    -0.12954310     0.04316323    -0.47125383
225      -0.08310516    -0.12617942    -0.01324122    -0.39556953     0.00670561    -0.45583544
226      -4.15215476    -0.22097504    -0.15333716    -3.65866995     0.22559314    -4.95382851
227      -0.11531908    -0.15610394    -0.07207614    -0.37490009     0.03508945    -0.44941061
228      -0.41728531     0.13728027     0.01080777    -0.07006445     0.03955501    -0.47616389
229      -4.41630332     0.36000251    -0.17775848    -4.59819342     0.36890561    -3.72204927
230      -0.32523489     0.15000213     0.12951962    -0.29202671     0.15503224    -0.30614529
231      -0.30524255     0.04476486    -0.22339705    -0.47087401    -0.04607360    -0.18486983
232      -3.52222291     0.16218441     0.09541763    -4.60495822     0.37150391    -4.67685570
233      -0.11642022    -0.11840418    -0.12180931    -0.42519565     0.04941631    -0.42443358
234      -0.30156803     0.15028235     0.13226554    -0.31024935     0.13928319    -0.34418410
235      -4.52107105     0.39540023     0.16189791    -4.17738060    -0.53555560    -4.04369888
236      -0.39755684    -0.03488452     0.14910349    -0.42925615    -0.10274712    -0.11328787
237      -0.29316324     0.21424380    -0.03259039    -0.20142620    -0.05102704    -0.44829640
238      -4.70345172     0.24030301     0.36906375    -3.56361470     0.09512842    -4.49833247
239      -0.34045086     0.11829683     0.14651379    -0.32331845     0.14210749    -0.27923546
240      -0.44935868    -0.05812209     0.03160639    -0.10385811    -0.14149749    -0.39729617
241      -4.18532277    -0.06566881     0.53516069    -4.41012950     0.49240439    -4.16253129
242      -0.45958533    -0.01231717    -0.00194931    -0.22109317     0.22036780    -0.27260334
243      -0.13514341    -0.07706231     0.16905889    -0.43633172    -0.03119550    -0.36895759
244      -4.33618504     0.13625636    -0.42192848    -4.35596970     0.56034080    -4.05684102
245      -0.19402061     0.01848133    -0.21573852    -0.46039870    -0.00450481    -0.29272891
246      -0.42086821     0.09805296     0.06345314    -0.20240087     0.19392789    -0.31787190
247      -4.77412993    -0.34011442     0.12659284    -4.45348128    -0.00838185    -3.52426605
248      -0.42540153    -0.06314909    -0.08485722    -0.33387438     0.17323026    -0.17473910
249      -0.39005639    -0.11406189     0.12620571    -0.31189463    -0.17310926    -0.25210952
250      -4.38261443    -0.52785322     0.42095659    -4.40254090    -0.01617624    -3.95481682
251      -0.43227635     0.00859867     0.08975832    -0.43510692     0.07701875    -0.05602348
252      -0.27321044    -0.23652739     0.02055253    -0.22115626    -0.01667773    -0.47067614
253      -4.27198662     0.11219381    -0.20036687    -4.86521515     0.33995476    -3.60729068
254      -0.19700716     0.00661776    -0.18431897    -0.44262435     0.00179794    -0.28356198
255      -0.37622792     0.06560975     0.15346303    -0.42198534     0.12304227    -0.16227570
256      -4.86678379    -0.11083572     0.36578873    -3.93423287    -0.37806803    -3.96260636
257      -0.41705080    -0.00365201     0.13836941    -0.45100203    -0.01116995    -0.08497117
258      -0.45569559    -0.01051710     0.00678438    -0.04892231    -0.05691396    -0.43530891
259      -4.09443457    -0.16213869     0.01022929    -3.65058001    -0.02951198    -5.03135699
260      -0.38642870     0.19069469    -0.00310842    -0.08948104    -0.00691045    -0.49500022
261      -0.10251757    -0.20098065     0.00702216    -0.37451015    -0.00398248    -0.49644473
262      -3.61997009     0.24087459     0.17437640    -4.96508958     0.02154033    -4.17533718
263      -0.12407551     0.06167162    -0.16928890    -0.45488129    -0.03075847    -0.36134184
264      -0.33103394     0.02362374     0.20189132    -0.47467567     0.03182780    -0.15364297
265      -4.31054507     0.22184028    -0.29278818    -3.61214417    -0.26592095    -4.84056728
266      -0.39727037    -0.11093719    -0.00486935    -0.09074502    -0.00335093    -0.44469017
267      -0.19245281     0.15466866    -0.12671639    -0.35879807    -0.07418485    -0.40749541
268      -4.19697119     0.43412674    -0.47052631    -4.67450365     0.01844125    -3.89133324
269      -0.17440943     0.20059657    -0.06495142    -0.34227295    -0.03846860    -0.44884145
270      -0.43501477    -0.00410198    -0.05327591    -0.42766944     0.08711723    -0.06885112
271      -4.81166458    -0.07301185     0.37012708    -3.84307915     0.36681190    -4.09978707
272      -0.39485621     0.02417860     0.17057427    -0.44844123     0.06014182    -0.10219247
273      -0.45624147    -0.09381657     0.00486990    -0.03153459     0.00741953    -0.46595747
274      -4.19931244    -0.08947127     0.07579913    -4.76573411    -0.51587630    -3.76108947
275      -0.32596653     0.06430048    -0.17878464    -0.42579972    -0.10212467    -0.18665496
276      -0.19524307    -0.09279441     0.17674375    -0.41970909    -0.07250062    -0.31375474
277      -4.61063515     0.10884492     0.54537779    -3.94781476     0.37033737    -4.21017917
278      -0.30403108    -0.00429520     0.20847580    -0.44683858    -0.00215891    -0.18923436
279      -0.47293546    -0.00752018     0.00629093    -0.03846625     0.08451355    -0.45254655
280      -4.42377149    -0.60541424     0.12844630    -4.34618900    -0.36164242    -4.01372392
281      -0.23441996    -0.21822281    -0.03019554    -0.26175882     0.02463624    -0.44775210
282      -0.48030995    -0.01282951     0.01756747    -0.44830297    -0.12080288    -0.05008647
283      -4.01686438    -0.33114511     0.39999509    -3.90786844    -0.14658244    -4.85562855
284      -0.08062916    -0.01939331     0.16217358    -0.47356494    -0.00790147    -0.42549244
285      -0.44834012    -0.02980213     0.00690376    -0.03036917    -0.01788697    -0.46174739
286      -4.80195553    -0.48230819    -0.08963403    -3.69774155     0.02818271    -4.23854528
287      -0.44370404    -0.07985566     0.05465930    -0.19736621    -0.19317262    -0.30636241
288      -0.41491314    -0.08236848    -0.09009306    -0.28377196     0.17929573    -0.23090116
289      -4.46998571     0.21455328     0.57616726    -3.91562297     0.30604138    -4.38953562
290      -0.46446721     0.01597127     0.00988443    -0.03166062     0.05028148    -0.45873763
291      -0.25742519     0.00767248     0.22247871    -0.45522057     0.00919810    -0.24023747
292      -4.59848826     0.15888200    -0.35062501    -3.78751526     0.47586219    -4.37090914
293      -0.37667493     0.17753292    -0.00882895    -0.11314759     0.00012816    -0.46302212
294      -0.34766476    -0.08185047    -0.16937713    -0.38158062     0.13231621    -0.21131242
295      -4.34552357    -0.37888871     0.06083662    -4.53297667     0.50530879    -3.86665804
296      -0.23867222    -0.20545244    -0.11302146    -0.30881501     0.10335274    -0.41391985
297      -0.35957169     0.01972995     0.17840964    -0.45154135     0.05448778    -0.11975751
298      -4.23104552     0.14917906    -0.14659605    -4.91845105    -0.32616002    -3.63123968
299      -0.37673546    -0.02292151     0.17265972    -0.46934259    -0.05366091    -0.11683767
300      -0.17144387     0.08485070    -0.18304195    -0.44396629    -0.05705062    -0.33448864
301      -4.35546097    -0.33481278    -0.35431835    -4.70222480    -0.16927881    -3.67753135
302      -0.19817620    -0.13260216    -0.15915484    -0.38942086     0.07545484    -0.34400767
303      -0.43883619    -0.04258883     0.07194069    -0.38543065    -0.16139078    -0.11900949
304      -4.98639140    -0.06249862    -0.16565735    -3.89817324     0.32318851    -3.87635243
305      -0.47284051    -0.01142290    -0.00311285    -0.02019526     0.03263003    -0.45494527
306      -0.46874430    -0.00116650    -0.06436127    -0.46165885     0.00651252    -0.02452905
307      -4.09098586    -0.61373159     0.23879028    -4.57839362     0.01927431    -4.08808887
308      -0.23238009    -0.21129166    -0.12426683    -0.32139217     0.10440756    -0.41556283
309      -0.39219499    -0.02679863     0.17032269    -0.46766362    -0.04129868    -0.08437051
310      -4.95683618     0.15168512    -0.17109440    -3.95003855    -0.36221202    -3.84426419
311      -0.45105587     0.00155409    -0.04754131    -0.44029492     0.00151407    -0.04476379
312      -0.45918644     0.05088626    -0.00931250    -0.04901528    -0.06073960    -0.44041287
313      -3.96881080    -0.13714672    -0.46135261    -4.75149991    -0.35607959    -4.03071265
314      -0.44562864     0.01163158    -0.03360978    -0.37223798    -0.17459609    -0.12198204
315      -0.07070549    -0.10867213    -0.07694498    -0.43553157     0.01409815    -0.44152334
316      -3.92087883     0.14447108     0.60820589    -4.22310863     0.24523707    -4.60427792
317      -0.15097578    -0.12038282     0.14269356    -0.40088774    -0.05142083    -0.39754659
318      -0.38466492     0.11979716     0.06200441    -0.15848664     0.12875620    -0.38914023
319      -4.68792238    -0.07152580    -0.34302668    -3.49527334    -0.12540561    -4.56994552
320      -0.38024079    -0.14605920    -0.07911148    -0.18087397     0.13127389    -0.39094882
321      -0.38254759     0.11031090    -0.09610845    -0.23413386    -0.15963665    -0.31648007
322      -4.56301179     0.44921326     0.46293832    -4.33881230     0.14438210    -3.85317108
323      -0.32319356     0.18197519     0.05173973    -0.19169423     0.06587652    -0.41812438
324      -0.44551907    -0.00908516     0.08412249    -0.44127427    -0.07690092    -0.06751762
325      -3.73001785    -0.24084003     0.15680363    -4.04433109    -0.14124477    -4.97892114
326      -0.03431387     0.10424258     0.03229378    -0.44527701     0.00549321    -0.48303069
327      -0.41969864    -0.11640128     0.01916648    -0.05762169    -0.06163829    -0.46109424
328      -4.21117784    -0.17443653    -0.29997373    -3.64666952     0.12776661    -4.89518955
329      -0.42033196     0.15107889    -0.01820988    -0.06572216    -0.03521084    -0.48469382
330      -0.14094810    -0.15103441    -0.12541105    -0.37412626     0.05939747    -0.41657546
331      -4.59254589     0.27186012    -0.44870521    -4.24175019     0.34277412    -3.92532085
332      -0.29205612     0.10621793    -0.21301887    -0.41678472    -0.10965050    -0.23868777
333      -0.47916672     0.07571176     0.04189158    -0.15512852     0.22445274    -0.34184255
334      -4.02176043     0.04606036    -0.43586556    -4.63788656     0.48246370    -4.07790434
335      -0.43900155     0.01327758     0.01047930    -0.31162516     0.19852867    -0.17726382
336      -0.07109227     0.05928398    -0.12188943    -0.45646675    -0.01024699    -0.42238083
337      -4.05283009     0.52625329     0.47576281    -4.43198522    -0.11306989    -4.28259267
338      -0.33246206    -0.02405533     0.19698924    -0.45158893    -0.05146974    -0.16181416
339      -0.27721484     0.21853115    -0.04280726    -0.22833186    -0.05831240    -0.45252447
340      -4.43124559     0.11143178     0.35997172    -3.56790668    -0.12400831    -4.76651691
341      -0.36907881    -0.17191181     0.10026982    -0.19871920    -0.14974671    -0.40419675
342      -0.27700857     0.19483262     0.09700828    -0.24370145     0.09478807    -0.41936532
343      -4.30533027     0.16213582     0.25414461    -4.68979962    -0.48881724    -3.74816936
344      -0.38200426     0.09848552    -0.12936134    -0.34787694    -0.17126502    -0.22429329
345      -0.20546768     0.00823189     0.19574428    -0.44653645    -0.00316742    -0.27537044
346      -4.55629231    -0.40648291    -0.12257298    -3.85008753    -0.53748579    -4.34736511
347      -0.40859360     0.04200691    -0.07140860    -0.31270936    -0.16128941    -0.20870451
348      -0.29369575    -0.19524932    -0.01623232    -0.21456496     0.00885994    -0.44708128
349      -4.01475565    -0.66377428    -0.00397460    -4.52533666     0.16867060    -4.21085866
350      -0.22043117    -0.12589913     0.17549565    -0.39711604    -0.08668044    -0.31589398
351      -0.37544482    -0.10298900    -0.15477754    -0.37835548     0.16093696    -0.20677280
352      -4.79407993     0.11427650     0.38850007    -3.61822404     0.02213696    -4.35427691
353      -0.39879361     0.12512918     0.14367916    -0.29926075     0.19331095    -0.26529746
354      -0.45756859    -0.09546699     0.07033227    -0.16367995    -0.20677163    -0.34317918
355      -4.14398624     0.21995943    -0.00207207    -3.96660511     0.59929479    -4.65030818
356      -0.38719850    -0.13750108    -0.09746190    -0.21322961     0.18210495    -0.35341871
357      -0.12407122     0.18526758     0.05715806    -0.36510247     0.03923855    -0.46268231
358      -4.13355139     0.11275379     0.23661162    -4.32093356     0.68596041    -4.31964273
359      -0.40509773    -0.10341237    -0.09023968    -0.24887239     0.19862496    -0.29198716
360      -0.10707947     0.10143368     0.15261762    -0.44780865     0.05059026    -0.41410447
361      -4.08505147     0.11035925     0.60020246    -4.43362279    -0.38174056    -4.23669141
362      -0.14068721     0.14481420     0.12780095    -0.39358005     0.04849786    -0.41103274
363      -0.44222853    -0.04840577     0.05925316    -0.25392790    -0.21195490    -0.25009868
364      -4.21799652     0.11800923     0.08198534    -4.12483134     0.71650989    -4.42612280
365      -0.33895331    -0.13902938    -0.11533278    -0.26888336     0.15931073    -0.32988183
366      -0.19004143     0.17025617     0.13337664    -0.36718729     0.09000462    -0.41062391
367      -3.84805696    -0.34151351     0.45928320    -4.18961070     0.14527566    -4.69666760
368      -0.34878546    -0.18613754    -0.01279553    -0.13368191     0.03729568    -0.45949711
369      -0.18281237     0.09416263     0.18291305    -0.41142026     0.06916278    -0.33864876
370      -3.64202839     0.27299632     0.19846716    -4.27605080    -0.26870186    -4.82930797
371      -0.33047431     0.19495444    -0.05485759    -0.17822734    -0.09117234    -0.44812176
372      -0.13378272    -0.12231331     0.13428777    -0.39662768    -0.05849886    -0.40119641
373      -4.46687491    -0.35430690     0.27739255    -3.82761730     0.44346855    -4.46923995
374      -0.41105043     0.08763042     0.11420646    -0.29480310     0.19695531    -0.23887190
375      -0.26190941    -0.22729180     0.05942801    -0.23968141    -0.05085226    -0.46345711
376      -4.36991826    -0.57374007    -0.30262564    -4.46866667     0.28976193    -3.93378915
377      -0.43892063    -0.01202867    -0.03840501    -0.44007446     0.04019405    -0.05811333
378      -0.23457382    -0.21323269    -0.01712602    -0.27387266     0.01582266    -0.45180399
379      -4.15562813     0.48038042     0.52817103    -4.47515178    -0.08680856    -4.14084540
380      -0.40113384    -0.03394571     0.16992615    -0.45657886    -0.09136950    -0.11589300
381      -0.24623896     0.21740008    -0.00100993    -0.24152934    -0.01047310    -0.45108803
382      -4.27642840    -0.31289214     0.64259157    -4.08888016    -0.23953992    -4.38425119
383      -0.40442071    -0.09356567     0.02792045    -0.10672606    -0.06731287    -0.41809161
384      -0.24764532     0.03044924     0.20222053    -0.43941888     0.03006953    -0.26621938
385      -4.28563648     0.02853240    -0.14156775    -4.13263764    -0.73695016    -4.35497101
386      -0.22606478     0.13648660    -0.15457800    -0.37166894    -0.10172224    -0.35433693
387      -0.33509166    -0.14844932     0.10445311    -0.25754057    -0.14802684    -0.35408102
388      -3.79170250     0.34588137    -0.39869943    -4.65657531     0.27575742    -4.32980892
389      -0.34237345    -0.06383428    -0.19517155    -0.43881322     0.11017568    -0.17999195
390      -0.17569619     0.20787640     0.07609532    -0.33634076     0.06110786    -0.45056035
391      -4.40838136     0.46850890     0.22656059    -3.85051148    -0.39382084    -4.49840496
392      -0.21596843     0.19086749     0.09710193    -0.30389391     0.06621136    -0.41868442
393      -0.45513289    -0.04256600     0.04999475    -0.23281877    -0.21760295    -0.26803484
394      -4.18155404    -0.05501913     0.21626822    -4.88637229    -0.36526091    -3.67270131
395      -0.14631624    -0.04594592     0.17208865    -0.44860809    -0.03126387    -0.34084992
396      -0.38518122     0.03903459    -0.13823002    -0.43389000    -0.09539222    -0.12184705
397      -4.21285476     0.11593083     0.20640253    -4.56907033    -0.60667838    -3.94834943
398      -0.19621455    -0.04848919     0.21301133    -0.45856677    -0.04837570    -0.29354129
399      -0.32877862     0.12820732    -0.13545002    -0.31661215    -0.15789756    -0.27973384
400      -4.87771414     0.28267858    -0.27429945    -4.16180389    -0.10008899    -3.71262202
401      -0.47887094    -0.00303794    -0.01817524    -0.38296848     0.17904751    -0.08765743
402      -0.42868654     0.13798810    -0.06733256    -0.13477976    -0.16137432    -0.39028909
403      -4.35890792    -0.24742949     0.15696535    -4.40694118     0.63150783    -3.97270055
404      -0.29561503    -0.17661297    -0.11143268    -0.27734994     0.12984133    -0.37418436
405      -0.30069070     0.04638216     0.19119424    -0.43110535     0.07446847    -0.19894880
406      -3.68820312    -0.28614194     0.18022485    -4.10846484     0.09812197    -4.95593462
407      -0.38832758    -0.16163027    -0.01165012    -0.09395004     0.03492658    -0.47138607
408      -0.07661557     0.11001709     0.08533040    -0.41600390     0.02712409    -0.44586584
409      -4.40540303     0.47264424     0.25717086    -3.81291295    -0.33583102    -4.55375376
410      -0.45758986    -0.03756832     0.03978997    -0.19851870    -0.21351839    -0.29887232
411      -0.21486401     0.18654585     0.11888454    -0.32500080     0.07814808    -0.41237764
412      -3.95584099     0.00306623     0.52801476    -4.30712867     0.42408222    -4.50604929
413      -0.09309617    -0.13668857     0.10776155    -0.41334507    -0.03118907    -0.43995111
414      -0.45652037     0.07541302     0.06162546    -0.18532799     0.21851089    -0.33040533
415      -4.51912113     0.38205082     0.05754401    -4.66931347    -0.18332599    -3.56696190
416      -0.33612504     0.12944399    -0.14869533    -0.33932526    -0.15175630    -0.26578763
417      -0.34795798     0.07343508     0.18548598    -0.43315151     0.10078182    -0.17313159
418      -4.66767572     0.52987258    -0.29094529    -3.99569721    -0.17819736    -4.07004996
419      -0.39499832     0.15828573     0.02987018    -0.11117248     0.07490354    -0.43457293
420      -0.42030867     0.02933669    -0.11879306    -0.43295512    -0.07068901    -0.07963722
421      -4.44243438    -0.13067104     0.59134968    -4.36278760     0.36702771    -3.96632105
422      -0.46285939     0.00139525     0.01161054    -0.21319810     0.21466237    -0.27971767
423      -0.24326607    -0.10586456     0.18775287    -0.40403253    -0.08180480    -0.29844946
424      -4.82316510     0.35774996     0.01313681    -4.29604287     0.23374211    -3.63908562
425      -0.40662231     0.14601549     0.07697166    -0.17554536     0.16231850    -0.37075976
426      -0.44694985     0.03764507    -0.09619980    -0.42170151    -0.12247775    -0.07974002
427      -3.58342437    -0.13250523    -0.11367753    -4.76523981     0.37469753    -4.39843819
428      -0.32456671    -0.10922287    -0.16737810    -0.37772480     0.14608292    -0.24614992
429      -0.11536588     0.07973493     0.15524137    -0.44167458     0.04472537    -0.38147824
430      -4.63363138    -0.29384702     0.34955598    -4.30321338     0.39728803    -3.83254157
431      -0.33304441    -0.06055301     0.21741031    -0.45888102    -0.07379920    -0.17510249
432      -0.43299881    -0.12235529    -0.06564132    -0.16632733     0.18908267    -0.35768929
433      -4.15353880    -0.23108170     0.04298600    -3.64944016     0.22557027    -4.96857928
434      -0.12020163    -0.18429667     0.00140414    -0.35774066     0.00290978    -0.47313050
435      -0.40261621     0.14948757     0.03481389    -0.09670634     0.08446529    -0.46064965
436      -3.74575696     0.28641945    -0.35952510    -4.11593544    -0.09964038    -4.88709878
437      -0.38316216     0.13536190    -0.02283338    -0.10284273    -0.04577206    -0.44617197
438      -0.08651706    -0.09429646    -0.10614204    -0.42711928     0.02592107    -0.43783708
439      -4.80031458    -0.32872106    -0.38445826    -4.01396523     0.28555844    -3.94316127
440      -0.42176697    -0.10368141    -0.01419686    -0.07502461     0.03439079    -0.43268650
441      -0.43871729    -0.00253535    -0.12157590    -0.46070903    -0.00384849    -0.06407917
442      -3.96745046    -0.11249359     0.57108051    -4.31853086    -0.42152097    -4.46256372
443      -0.12346223     0.07929579     0.11513098    -0.40707055     0.02183798    -0.39393402
444      -0.43271512    -0.07290045     0.05756334    -0.19274415    -0.18785232    -0.33505988
445      -4.27441328    -0.46648169    -0.08964385    -4.25192698    -0.54199992    -4.22273693
446      -0.44048261     0.04367244    -0.08961138    -0.36053269    -0.19016952    -0.14437312
447      -0.15936350    -0.21634273    -0.02038885    -0.32450344     0.00527848    -0.46559472
448      -4.50569457    -0.28711242    -0.31155187    -3.83773214    -0.46677973    -4.40757034
449      -0.32007606    -0.23194646    -0.02636012    -0.17792515     0.02312154    -0.48689400
450      -0.36326304     0.08680445    -0.14906357    -0.34632944    -0.15684836    -0.21278682
451      -4.89067933    -0.28514499     0.19914103    -3.59263837    -0.03706636    -4.26477777
452      -0.42924574    -0.08704833     0.09962276    -0.28610862    -0.19336882    -0.23623072
453      -0.45939504    -0.00769608     0.00075350    -0.16279295     0.19408047    -0.31279845
454      -4.94119009     0.07714560    -0.21985117    -3.73552207    -0.37232576    -4.08897636
455      -0.44270928     0.02623912    -0.09069240    -0.41630788    -0.10829774    -0.09341066
456      -0.45474059    -0.01398146    -0.00504734    -0.04805613     0.03674743    -0.43755142
457      -4.48646524     0.55642162    -0.41410158    -4.14211515    -0.07995405    -4.11044215
458      -0.39024776     0.01361185    -0.16028251    -0.45116181    -0.01314303    -0.09475423
459      -0.36711357     0.18399963     0.02507976    -0.13050033     0.05688211    -0.44575742
460      -4.76159840    -0.22823204     0.47420735    -3.90417838    -0.29210327    -4.11693143
461      -0.39266165    -0.01290562     0.19065678    -0.47283452    -0.02322130    -0.11404385
462      -0.45892072    -0.03876675     0.00786000    -0.03109606    -0.01398172    -0.45211560
463      -4.22339930     0.72330171     0.02838076    -4.27193390    -0.12285029    -4.23409092
464      -0.28185161     0.14456824     0.15842626    -0.35224457     0.12016894    -0.31027797
465      -0.37399264     0.09956439    -0.11988086    -0.32639246    -0.15978536    -0.22565355
466      -4.68972838    -0.45231053    -0.33253768    -3.69680377     0.10567572    -4.38175373
467      -0.44351442    -0.04154138     0.00911923    -0.10714337    -0.13238924    -0.38710911
468      -0.35843295    -0.09650820    -0.15685338    -0.36702171     0.13478423    -0.23053388
469      -4.62295472    -0.36340815    -0.53243238    -4.15962448     0.14770539    -3.97049296
470      -0.40787102     0.02720850    -0.13847787    -0.42838193    -0.08423730    -0.10344031
471      -0.39516788    -0.15882150    -0.04017503    -0.11512751     0.07385967    -0.43907976
472      -3.98195670    -0.62028758     0.04901803    -4.49349605    -0.32491303    -4.27514343
473      -0.42260490    -0.07914525     0.10969237    -0.35727274    -0.18452445    -0.18937716
474      -0.15252802    -0.12172861    -0.12905622    -0.39463973     0.04689096    -0.37553979
475      -4.37912659    -0.03347671    -0.55031731    -4.03250272     0.44507114    -4.33682817
476      -0.46206510     0.04069531     0.00581436    -0.07079637     0.13882866    -0.42099532
477      -0.20613605     0.01619642    -0.21434027    -0.44727275    -0.00709858    -0.28174530
478      -4.63139143    -0.52009949     0.38830648    -4.04105165    -0.22909617    -4.09628910
479      -0.41980759    -0.02720263     0.14493782    -0.45643281    -0.05510904    -0.09592482
480      -0.38223986    -0.14400873    -0.00984200    -0.11804035     0.03315797    -0.42842070
481      -3.56798634     0.13413715    -0.33164482    -4.29170415     0.04442808    -4.91000782
482      -0.26484989     0.19889162    -0.02557371    -0.22566658    -0.02263035    -0.45619683
483      -0.17461415    -0.16865392    -0.08784340    -0.33967704     0.05415105    -0.43338115
484      -4.52574060    -0.39271726    -0.08392909    -4.60769613    -0.26520843    -3.61951908
485      -0.33951146    -0.06210237    -0.18259490    -0.43080330     0.08301731    -0.16180626
486      -0.35083965    -0.15105212     0.14486055    -0.31586002    -0.16909083    -0.30049009
487      -4.58767989    -0.32468843    -0.56204051    -4.25607829     0.07075252    -3.89441777
488      -0.41817445     0.03753484    -0.10778480    -0.38628919    -0.13344363    -0.12651765
489      -0.36364026    -0.16892640    -0.07335142    -0.17601942     0.11118017    -0.40589274
490      -3.46532172     0.15093410    -0.12557669    -4.75100084     0.28915388    -4.54608542
491      -0.20941173    -0.08180482    -0.16953819    -0.41849679     0.06818742    -0.32036913
492      -0.20042584     0.12836550     0.12557672    -0.37176735     0.07670750    -0.36682995
493      -3.72405081     0.27385316     0.17173972    -4.87424412     0.28266591    -4.14628627
494      -0.40737040     0.05171423     0.13508196    -0.42861502     0.13043983    -0.11274885
495      -0.06317773     0.03182963    -0.13281443    -0.46605408    -0.00553301    -0.41009920
496      -4.41006666     0.50262111    -0.04375340    -4.21183528     0.52684682    -4.14002500
497      -0.45128106    -0.02655886    -0.07369012    -0.38887851     0.16870870    -0.11704500
498      -0.21634693     0.21487309    -0.01068980    -0.27350184    -0.00067837    -0.45132575
499      -4.07880952    -0.58001355    -0.11460372    -4.49643761     0.39777758    -4.17506376
500      -0.45102781    -0.03558162    -0.05573630    -0.38272588     0.17343903    -0.12431335
501      -0.13323518    -0.15668369     0.07407720    -0.37447175    -0.03034267    -0.42176440
502      -4.29689074    -0.03705060     0.10340935    -4.03026470    -0.72542163    -4.43203168
503      -0.33631591     0.15580986    -0.10279781    -0.25312430    -0.14505405    -0.37060799
504      -0.23475911    -0.13849665     0.12729229    -0.33648122    -0.09780351    -0.35891660
505      -4.52869588    -0.10977494    -0.65039949    -4.27390496    -0.18296878    -3.95762393
506      -0.44441108     0.06119772    -0.06464415    -0.22579636    -0.20505918    -0.27630382
507      -0.31826418    -0.13834605    -0.15975799    -0.33121159     0.13835271    -0.30021426
508      -4.95222025     0.11139066    -0.19572915    -4.22653604     0.12748987    -3.57226432
509      -0.44486019     0.05084073    -0.07650866    -0.32932706    -0.18351428    -0.16583849
510      -0.46989999     0.01281644     0.00624924    -0.20345616     0.21299093    -0.27565652
511      -3.54663164     0.08483691    -0.18707637    -4.37840336     0.28886808    -4.83443623
512      -0.22345347    -0.16861718    -0.11865645    -0.31661700     0.09602904    -0.39563264
513      -0.21070695     0.20989349     0.05966855    -0.29116276     0.05732356    -0.45933907
514      -4.23777035    -0.18522453     0.41344091    -3.78846033    -0.34742090    -4.72217516
515      -0.14924693    -0.09290737     0.18025212    -0.43211647    -0.05494323    -0.37564438
516      -0.42656942     0.08497510    -0.00233542    -0.05431068    -0.04380968    -0.45029607
517      -3.74823666    -0.26035380     0.29673326    -4.90160707    -0.19449796    -4.07134782
518      -0.05801663    -0.05917959    -0.06436383    -0.44795192     0.00692711    -0.43017472
519      -0.40196330    -0.02472726     0.10365231    -0.43410057    -0.07469303    -0.09083869
520      -4.57892702    -0.13203856     0.57560444    -4.31454465     0.29031616    -3.86838869
521      -0.45247394     0.00886359     0.01760026    -0.20240456     0.20211986    -0.28352240
522      -0.30628912    -0.10852356     0.18463742    -0.38994696    -0.11357472    -0.25982982
523      -3.89995936    -0.13839745    -0.31373986    -4.92758345     0.27495190    -3.91934879
524      -0.03359357    -0.02964115    -0.02140652    -0.45358183     0.00540238    -0.43906283
525      -0.46578455    -0.00467214    -0.01568855    -0.45682580     0.10537856    -0.04202569
526      -4.33831925     0.01591337    -0.28822281    -3.61674381    -0.33379587    -4.79479508
527      -0.24695281     0.16293033    -0.13084473    -0.30981272    -0.10602870    -0.37947569
528      -0.34417881    -0.19037326    -0.00958637    -0.13899278     0.00352052    -0.46761713
529      -4.33432452     0.72647547    -0.10982219    -4.10013339     0.08721317    -4.30406897
530      -0.30822461     0.12446322    -0.15075862    -0.34757706    -0.12191076    -0.28159338
531      -0.38366509     0.11392383     0.09607353    -0.26733291     0.16680361    -0.28571322
532      -4.41902344     0.30307976    -0.01149171    -4.76101602     0.34364329    -3.59370238
533      -0.27973830     0.13244523     0.15408027    -0.36115120     0.12019738    -0.29998566
534      -0.35121116     0.01758465    -0.18982901    -0.46982158    -0.01655557    -0.14149723
535      -4.98464300     0.06780037     0.15419296    -4.19174555    -0.09971400    -3.57884807
536      -0.46296306     0.00310427     0.00072483    -0.18704794    -0.20669752    -0.28212545
537      -0.47683393     0.03853847     0.05781060    -0.33462080     0.20723132    -0.15802079
538      -3.55779591    -0.22066185     0.12323243    -4.71662635    -0.36546200    -4.47846028
539      -0.08999129     0.05840150    -0.13766464    -0.46449839    -0.02886560    -0.41835562
540      -0.32249936    -0.10122142     0.13016080    -0.33708889    -0.13675477    -0.26122722
541      -4.88907064    -0.32075899    -0.12044517    -3.61335779    -0.04226754    -4.21793975
542      -0.44976986    -0.02040760     0.01295251    -0.22434352    -0.20056776    -0.24670942
543      -0.43324376    -0.08951140    -0.07914265    -0.23249878     0.19558840    -0.27729025
544      -4.95887014     0.16571460    -0.04099203    -4.27832077     0.06593806    -3.51779475
545      -0.46201061     0.04380845     0.04029986    -0.24873482     0.21008815    -0.24126758
546      -0.44906958     0.04344009    -0.05511798    -0.30628952    -0.19076306    -0.18292268
547      -4.73568332     0.40397391    -0.24262453    -3.57775941     0.06343132    -4.43683653
548      -0.36145766     0.12851211    -0.11305825    -0.26980885    -0.14601728    -0.31618168
549      -0.44122930    -0.00019596    -0.00847661    -0.17570820     0.17315465    -0.31680235
550      -3.57813272     0.19754449    -0.08062954    -4.18955649    -0.07223717    -4.99480306
551      -0.10746290    -0.15742445    -0.00387438    -0.36799431     0.00017024    -0.45856853
552      -0.33487680     0.20028220    -0.02218723    -0.15463325    -0.03441963    -0.47639372
553      -3.67104589    -0.12876202    -0.28970571    -4.92745453    -0.18419181    -4.14324490
554      -0.08098258    -0.08761019     0.10646316    -0.43822064    -0.02936585    -0.41218417
555      -0.38065106     0.02945158    -0.16314099    -0.45825400    -0.07155796    -0.11186528
556      -4.49167023    -0.29829936     0.26320057    -4.07892380     0.57754457    -4.19206710
557      -0.37984574     0.07075245     0.19230288    -0.43717553     0.13323556    -0.17248838
558      -0.30099809    -0.20517727    -0.02691404    -0.18432808     0.04932220    -0.44310760
559      -4.51527998    -0.25866680     0.60303845    -4.36490016     0.10999114    -3.87740583
560      -0.30656980    -0.16770611     0.12731599    -0.28108866    -0.12514893    -0.35797617
561      -0.44636636     0.03896437     0.06900068    -0.31917898     0.19454745    -0.18083464
562      -4.25405561     0.03224992    -0.00428651    -3.51249982     0.12446626    -4.98228922
563      -0.29042446    -0.20052331    -0.01855040    -0.19291775     0.02477728    -0.46205871
564      -0.25176264     0.20201666     0.01506258    -0.22844452     0.01751618    -0.45765195
565      -4.40420973     0.59265926    -0.18409160    -4.41424665    -0.26272344    -3.93018405
566      -0.23690634     0.23247264     0.01156533    -0.25678033     0.00981347    -0.46314845
567      -0.45593158     0.01068442    -0.01807026    -0.45110435    -0.05224018    -0.02811375
568      -4.43490920    -0.30805764    -0.36352907    -3.66631673    -0.18974415    -4.63280434
569      -0.44161294     0.09291157    -0.06310656    -0.15100689    -0.18711871    -0.36537540
570      -0.23024888    -0.16754546    -0.13132890    -0.31367251     0.09123985    -0.37785570
571      -4.41625646    -0.40674644     0.20771874    -3.94973504     0.51109288    -4.39229333
572      -0.44724058     0.07328222     0.10419838    -0.31642955     0.21572857    -0.21777712
573      -0.22056992    -0.20893164     0.04567147    -0.26454239    -0.02962807    -0.44221290
574      -4.37031722    -0.59828980     0.13768236    -4.39223698    -0.33221466    -3.98551952
575      -0.46960752    -0.01303236     0.01958186    -0.44601138    -0.10656156    -0.04524872
576      -0.21837573    -0.21096849    -0.03027097    -0.27265942     0.02321256    -0.43832575
577      -4.21573584     0.13446146    -0.12371550    -3.62035629    -0.31740765    -4.90864286
578      -0.36171819    -0.17192420     0.02479574    -0.12766439    -0.05386757    -0.45945365
579      -0.17685690     0.17880283    -0.07318549    -0.31921550    -0.05192389    -0.43690468
580      -4.32631844    -0.15832029    -0.20579253    -4.18459036    -0.68793645    -4.23897877
581      -0.31440137    -0.18771768     0.09212625    -0.23838740    -0.12625145    -0.40558193
582      -0.26763820     0.08831621    -0.18426370    -0.39951268    -0.10206770    -0.26392039
583      -4.03697686     0.43974946     0.43935949    -3.99053738    -0.01436023    -4.76424711
584      -0.13510851     0.00364281     0.18747322    -0.45423866    -0.00177910    -0.36304615
585      -0.44268084     0.10176094    -0.00556586    -0.05558128    -0.05096822    -0.46908605
586      -4.05579362    -0.20518034     0.67477706    -4.22766824     0.05090120    -4.48156560
587      -0.29397847     0.13436079     0.17674800    -0.35684690     0.13495210    -0.30792873
588      -0.31933212    -0.19678780     0.06324484    -0.18468018    -0.07451105    -0.44192123
589      -4.45297041    -0.16181361     0.36231359    -3.73187282     0.39991588    -4.55306053
590      -0.32397121    -0.21044899     0.03240805    -0.16030926    -0.03331780    -0.46543182
591      -0.32464603     0.12185848     0.16056914    -0.33009628     0.15136322    -0.27712599
592      -4.09440958     0.16287307    -0.20314007    -4.92445650    -0.28215492    -3.72351193
593      -0.41991481    -0.01812233     0.13045709    -0.46784360    -0.06450402    -0.06612829
594      -0.08930842     0.07766458    -0.13633200    -0.44720719    -0.03201658    -0.39556667
595      -4.49141261    -0.65946416     0.19816975    -3.89918458     0.14624539    -4.42632763
596      -0.44195108    -0.07024489    -0.04626019    -0.21013454     0.19431852    -0.30195804
597      -0.30287486    -0.15133715     0.15940767    -0.34635012    -0.12883556    -0.32832266
598      -4.32695555    -0.16559566     0.72706223    -4.24474160    -0.12263102    -4.18545506
599      -0.31342635     0.09705531     0.17046760    -0.37323147     0.11581905    -0.25783220
600      -0.37822409    -0.13607779     0.07573243    -0.18093951    -0.12912420    -0.38224018
601      -3.60229080     0.01104186    -0.22760421    -4.76932147    -0.37165649    -4.38340140
602      -0.34235619     0.09006208    -0.16059170    -0.38313747    -0.14389576    -0.21469662
603      -0.09463569    -0.11226883     0.12012902    -0.43595737    -0.04417255    -0.42295825
604      -4.37363799     0.30627632     0.14376506    -4.86594713    -0.03271416    -3.54444168
605      -0.23174849     0.10094208     0.18808966    -0.42044167     0.07987770    -0.28741229
606      -0.39236974     0.06203121    -0.17414124    -0.45579528    -0.11034158    -0.13825622
607      -3.81482291    -0.39131451    -0.30456014    -4.09887886    -0.14448658    -4.85243999
608      -0.09383942     0.05011738    -0.15005374    -0.44623680    -0.02498948    -0.40702473
609      -0.40873212    -0.13792696     0.02011156    -0.08734422    -0.07159053    -0.45805151
610      -4.91230155    -0.24185416     0.01904118    -4.22031367    -0.24821296    -3.60653967
611      -0.44260968    -0.09639048     0.05173276    -0.15460148    -0.17333725    -0.35687352
612      -0.44117679    -0.02447827    -0.05589601    -0.39376887     0.12055909    -0.09047462
613      -3.96592225    -0.35624368    -0.49870242    -4.05192661     0.09156013    -4.75626647
614      -0.13418437     0.04591627    -0.17306248    -0.43979048    -0.02576963    -0.37122326
615      -0.42056310    -0.12052343    -0.01402902    -0.07058016     0.02349766    -0.46546952
616      -4.94775760     0.29077053     0.00794502    -3.56888959     0.05974722    -4.25475251
617      -0.47041623     0.04518917     0.04244108    -0.25025835     0.21597572    -0.24594777
618      -0.44911773     0.05518538    -0.03994658    -0.19321971    -0.19280675    -0.29616581
619      -4.55424065    -0.51612360    -0.33485100    -4.36821814     0.17799459    -3.83731184
620      -0.46542474    -0.00356625    -0.04259634    -0.46094924    -0.04377315    -0.02967821
621      -0.29927710    -0.20949047    -0.03784116    -0.20077240     0.04414460    -0.44109129
622      -4.18259390     0.39993686     0.58928349    -4.06589196     0.08120528    -4.50259365
623      -0.23110560    -0.02399897     0.22252288    -0.46120423    -0.02596699    -0.27767941
624      -0.39532658     0.11729272     0.00899915    -0.08987415    -0.00009939    -0.43663791
625      -3.72392187     0.21866235     0.30289157    -4.22333115     0.34876400    -4.80461102
626      -0.05591683    -0.09503002     0.03066154    -0.42820628    -0.00123054    -0.46022082
627      -0.40431060     0.11364142     0.05580999    -0.14364932     0.14815617    -0.39419224
628      -4.90318055    -0.08981682     0.31992098    -3.77523577    -0.27377606    -4.07744651
629      -0.47768524     0.01982647     0.00727889    -0.01688089     0.05331077    -0.45954646
630      -0.42937763    -0.02692644     0.13764852    -0.44422193    -0.07880048    -0.07451509
631      -4.56893319     0.24944031     0.39013388    -4.29393248    -0.44858313    -3.89402273
632      -0.30345110     0.04672984     0.22437377    -0.46423082     0.04754812    -0.19603903
633      -0.42186681     0.11415687    -0.05862639    -0.16453081    -0.17845239    -0.35310601
634      -3.58605205     0.20904294     0.22949398    -4.96265593    -0.01131690    -4.21529959
635      -0.32579403     0.00987938     0.18274132    -0.45778176     0.01056456    -0.15790131
636      -0.10839443     0.06525119    -0.14375719    -0.45361932    -0.02739050    -0.38920190
637      -4.83888088     0.23229523     0.38761661    -4.14781746     0.20925638    -3.75642548
638      -0.46209598    -0.02178164     0.09114384    -0.43636305    -0.11269227    -0.07229168
639      -0.41525468     0.10019106     0.04017790    -0.11563222     0.11520944    -0.38777012
640      -4.06303962    -0.18910004    -0.34755836    -4.12507542     0.57056928    -4.57383796
641      -0.07584097    -0.05195660    -0.13132348    -0.45774070     0.02446898    -0.42951424
642      -0.43470374     0.04612037     0.02191442    -0.14215624     0.17658227    -0.35723809
643      -4.45851370    -0.07446790     0.68337115    -4.22224925     0.17387440    -4.08318174
644      -0.31373628    -0.15323922     0.17324535    -0.34194732    -0.14510030    -0.31859318
645      -0.43227719     0.08161952     0.07205322    -0.19631093     0.19605668    -0.30853326
646      -4.15844386     0.25303667    -0.11152833    -3.62012954    -0.02517618    -4.99759947
647      -0.41372805    -0.13343501    -0.00891964    -0.06937052     0.02009381    -0.47376627
648      -0.11658101     0.17202126    -0.04615521    -0.37005522    -0.02216067    -0.46697030
649      -3.52774418    -0.22862901    -0.05569463    -4.86731826     0.24874620    -4.37032254
650      -0.27824472    -0.09011401    -0.16982259    -0.40177312     0.10006357    -0.25558315
651      -0.14206867     0.02369575     0.18145565    -0.46523110     0.01993040    -0.35137768
652      -4.92959690    -0.14406272     0.16040516    -3.50002703     0.07554056    -4.31578110
653      -0.44515328     0.02396282     0.02799028    -0.23001687     0.19088723    -0.25518428
654      -0.44153918    -0.07626941     0.05590656    -0.18694672    -0.18214561    -0.32134778
655      -4.08389473    -0.18109394    -0.27964049    -4.55621650     0.61930567    -4.11406413
656      -0.43634843     0.04380105     0.06079668    -0.32481955     0.19786082    -0.18964568
657      -0.08817711    -0.06962895    -0.10801037    -0.43617724     0.02927800    -0.41149084
658      -3.70907958    -0.33333868    -0.22857207    -4.36110984    -0.34337066    -4.68215140
659      -0.33818995    -0.18151244     0.08076612    -0.19865448    -0.13176185    -0.40924047
660      -0.14578307     0.09223890    -0.18481589    -0.43771956    -0.06131519    -0.36711344
661      -4.21677481     0.30421224     0.38518893    -4.78874077    -0.16400668    -3.74271433
662      -0.13949081     0.13455705     0.13864811    -0.41161673     0.05200215    -0.39340302
663      -0.44583828     0.02547881    -0.04964681    -0.41179972    -0.13886618    -0.08407936
664      -4.51807490    -0.32354992     0.19737244    -4.39399262     0.54918861    -3.88114924
665      -0.34151754    -0.18686096    -0.09655617    -0.23014997     0.14132755    -0.39530991
666      -0.34840409     0.01051170     0.20740028    -0.47436854     0.03152552    -0.14548038
667      -4.44554683     0.33389022    -0.64834286    -4.31858526    -0.08585021    -4.00037526
668      -0.35035262     0.17773690    -0.07741031    -0.20221974    -0.10351508    -0.41810191
669      -0.37856519    -0.04276305    -0.12679653    -0.38440192     0.10605575    -0.16309937
670      -4.74972806    -0.30863053    -0.25146134    -4.28860437    -0.30711263    -3.71043587
671      -0.43651433    -0.11109506     0.06378191    -0.17357510    -0.19071006    -0.34249772
672      -0.37795583    -0.06607310    -0.16980601    -0.41852745     0.10959240    -0.14436516
673      -4.32690918    -0.28653649    -0.38699922    -4.72137752    -0.20308476    -3.67409262
674      -0.19672266    -0.11624465    -0.17637678    -0.41984146     0.06896034    -0.34115021
675      -0.41109264    -0.03839153     0.06025805    -0.36339206    -0.14297152    -0.13927470
676      -3.96943231    -0.32227043    -0.02713220    -3.83802757    -0.25541822    -4.93454081
677      -0.45036782     0.03970207    -0.01196848    -0.05061078    -0.10848202    -0.44241007
678      -0.03804611    -0.08378799    -0.02390123    -0.43585257     0.00065183    -0.46595836
679      -4.43558317     0.58035671     0.34115637    -4.37309025     0.18950170    -3.95161782
680      -0.44446320     0.01024302     0.07972905    -0.45709347     0.01069829    -0.04599445
681      -0.27708028     0.21508811     0.00098610    -0.21913950    -0.00194169    -0.44934268
682      -4.35613906    -0.22898935    -0.17323828    -4.60238913    -0.53398448    -3.78040349
683      -0.32460310    -0.13756809     0.13358533    -0.31630398    -0.15083591    -0.29883214
684      -0.27124596     0.01063764    -0.20552756    -0.45331425    -0.02437340    -0.21226948
685      -4.68846293     0.39807242     0.43792302    -4.15387009     0.13827639    -3.90465238
686      -0.44438367    -0.01585946     0.11060493    -0.44646584    -0.08108216    -0.06060989
687      -0.38729233     0.16747472     0.03199206    -0.10829864     0.05659643    -0.44228432
688      -4.40882895    -0.02153883    -0.30029781    -3.55768654    -0.25685690    -4.80848825
689      -0.29998521     0.17517512    -0.12167761    -0.27054874    -0.12683835    -0.39083419
690      -0.32338038    -0.19188942    -0.03659179    -0.16733995     0.04239631    -0.45452093
691      -4.73056137    -0.29548988     0.46636123    -4.13976205    -0.07722770    -3.86212893
692      -0.41112750    -0.16034178     0.06283042    -0.12428595    -0.12720954    -0.42384532
693      -0.43527825     0.03353021     0.09056169    -0.37832601     0.15124247    -0.10683874
694      -3.92879883     0.40204769    -0.03795306    -4.11501439    -0.47300764    -4.72145759
695      -0.43443493     0.00576383    -0.00027430    -0.15209002    -0.18396145    -0.33751146
696      -0.03578503     0.08693739     0.03566120    -0.46558193    -0.00007969    -0.48616770
697      -4.63188615    -0.48160054    -0.42535179    -4.04154658     0.24497198    -4.08057562
698      -0.38972743    -0.01471185    -0.12737077    -0.42519208     0.02227568    -0.11079697
699      -0.40406905    -0.15260935    -0.00447784    -0.10316743    -0.00108110    -0.45561663
700      -4.00255930    -0.65982019     0.22722794    -4.51165504     0.05479933    -4.24772261
701      -0.27978282    -0.18840862    -0.13141602    -0.31484407     0.12545330    -0.38274058
702      -0.31166550    -0.04944898     0.18574837    -0.43451965    -0.05535266    -0.18110431
703      -4.28156422    -0.33305724     0.63447984    -4.07840422    -0.16660256    -4.36624464
704      -0.26244095     0.03627657     0.19901048    -0.42922445     0.04106562    -0.24505599
705      -0.40070540    -0.11497086     0.02568780    -0.09772384    -0.04979948    -0.43125177
706      -3.55216235     0.11854571    -0.12170086    -4.24944595     0.14934678    -4.96578330
707      -0.16317912    -0.18940850    -0.07119160    -0.33190308     0.04858432    -0.45348584
708      -0.27191638     0.21602521     0.02528614    -0.21295698     0.03399914    -0.47114787
709      -4.64102845    -0.49023063     0.12228220    -3.86105811     0.39697009    -4.25735933
710      -0.44996956     0.01352300     0.03614536    -0.33217665     0.18452150    -0.15827191
711      -0.31834302    -0.19510772     0.06208454    -0.20213286    -0.07321635    -0.42966830
712      -4.72485350    -0.43809789     0.16008190    -4.31805681    -0.26569152    -3.71484635
713      -0.35418406    -0.18747612     0.06686862    -0.18022464    -0.10495981    -0.41870756
714      -0.45714638    -0.01443968    -0.04439446    -0.44504044     0.06391332    -0.04018370
715      -4.36895497     0.25149057     0.64627915    -4.32336012    -0.15250025    -4.05429152
716      -0.27979776     0.19265582     0.11994421    -0.27628079     0.10906022    -0.39766817
717      -0.42591272    -0.06179832     0.09330758    -0.30306487    -0.19408912    -0.20569849
718      -4.63907152    -0.39019164     0.37739352    -4.44824904    -0.06711409    -3.67149606
719      -0.44721259    -0.01039456    -0.00445607    -0.38694737     0.13814019    -0.09602352
720      -0.32733874    -0.17798495     0.11531165    -0.26339058    -0.13188114    -0.37388756
721      -4.65395620     0.59847992    -0.11667832    -3.81325314     0.00592932    -4.25823699
722      -0.37580181     0.09812655    -0.11261307    -0.30327791    -0.15340609    -0.24069158
723      -0.42732635     0.09921781     0.06931985    -0.21352293     0.18606814    -0.30852666
724      -4.77159122     0.08595079    -0.45900383    -4.18047469     0.32704683    -3.81844244
725      -0.36892196     0.06260194    -0.17112734    -0.41380038    -0.10240050    -0.16096087
726      -0.47472110     0.01381331     0.00005332    -0.12548176     0.18849512    -0.36229024
727      -4.73762928    -0.49114240    -0.27190546    -3.97776842     0.28944194    -4.04888616
728      -0.40244676    -0.15515505     0.01150129    -0.10433320    -0.03250108    -0.45070071
729      -0.42999224    -0.02267565    -0.08755017    -0.42585521     0.06926609    -0.08000778
730      -4.13285884     0.16390048     0.40529959    -3.92811963     0.43417420    -4.70508580
731      -0.09675112     0.04445851     0.16360943    -0.44989432     0.02478104    -0.39751371
732      -0.46184888    -0.06115793    -0.01191169    -0.05578398     0.12142409    -0.44767269
733      -4.27300750    -0.02223784     0.27805383    -3.76741076     0.47751478    -4.71620339
734      -0.22656501     0.15950409     0.15988208    -0.35318904     0.11059474    -0.37217217
735      -0.33150038    -0.20226227    -0.02308767    -0.15157072     0.04807498    -0.46575559
736      -4.94338896    -0.15603424    -0.11701434    -4.07944104    -0.33400859    -3.72223484
737      -0.45198880    -0.01634802    -0.07778374    -0.44009411     0.06758308    -0.05276779
738      -0.45044569    -0.06688745     0.01907926    -0.08278375    -0.12357699    -0.40465294
739      -3.80490473     0.22010893    -0.39696189    -4.76291431     0.30506105    -4.18298495
740      -0.42078838    -0.05469595    -0.15109194    -0.43684845     0.14630801    -0.12684165
741      -0.10037401     0.15417962     0.04635322    -0.38530729     0.02817416    -0.43552957
742      -4.71294201     0.49299831    -0.27569147    -4.15968024    -0.28401800    -3.90719101
743      -0.36007203     0.17641003    -0.00906666    -0.13427325    -0.01325921    -0.43976740
744      -0.47632805     0.00951247    -0.06285166    -0.47550710    -0.02277872    -0.03021669
745      -4.62318456     0.38062747     0.19288256    -4.59309255    -0.06738151    -3.55777162
746      -0.42497661     0.07476699    -0.11030038    -0.36243964    -0.17575165    -0.16838445
747      -0.32416909     0.12979362     0.16657050    -0.36216698     0.13936036    -0.26840624
748      -4.28439995    -0.52429512     0.49526752    -4.26685558     0.04174825    -4.18391310
749      -0.36805041     0.01438299     0.20225840    -0.47327269     0.03930721    -0.12905688
750      -0.32549557    -0.18834119    -0.02345163    -0.15958104     0.04938183    -0.43089175
751      -4.34746983     0.52376503    -0.30580347    -4.57182243    -0.07039351    -3.83063591
752      -0.20427851     0.22295972    -0.03540348    -0.28133239    -0.02712181    -0.44835406
753      -0.47996596     0.00526692    -0.01774045    -0.47459084     0.06287769    -0.01203311
754      -4.94782816    -0.14387687    -0.13935947    -3.78612764    -0.34522707    -4.01437387
755      -0.44690690    -0.08221559    -0.01186976    -0.04647342     0.04328479    -0.44280832
756      -0.46324260     0.01339368    -0.06699090    -0.43332106    -0.10177772    -0.05570186
757      -3.92707513     0.41092675    -0.01623175    -3.94883463     0.31211066    -4.88310356
758      -0.04358886     0.07112122    -0.04049004    -0.45019281    -0.00162958    -0.47037377
759      -0.43521382     0.01337748     0.00220355    -0.08814071     0.12808016    -0.40667834
760      -4.31531035    -0.17700421    -0.13038638    -4.70192159    -0.50531070    -3.71404394
761      -0.32040661    -0.11785982     0.15445307    -0.36310599    -0.14133765    -0.26453864
762      -0.25659341     0.01675698    -0.19282430    -0.44131201    -0.02888773    -0.22607106
763      -4.05818490     0.19720425    -0.56085902    -4.06547590    -0.29978429    -4.62061201
764      -0.43513924     0.06420783    -0.02691288    -0.07900383    -0.11369654    -0.42164261
765      -0.13014774    -0.05935124    -0.17503547    -0.44041620     0.02763332    -0.37498713
766      -4.20521929    -0.10825532     0.17497474    -4.61137840     0.61027188    -3.94184338
767      -0.33929843    -0.13738073    -0.15982601    -0.34692780     0.16968097    -0.27998751
768      -0.18910785     0.05337291     0.20998122    -0.45461332     0.05106694    -0.29702689
769      -3.97018123     0.30125678    -0.43942206    -3.96884839    -0.10461315    -4.83334187
770      -0.44621687     0.07183581    -0.00947777    -0.03042258    -0.02062236    -0.46870940
771      -0.08635970    -0.03389058    -0.17248608    -0.47112332     0.01484871    -0.41585539
772      -3.83210472     0.30406446     0.52693127    -4.55956063    -0.23974293    -4.38505861
773      -0.34339618    -0.08226639     0.18071508    -0.40867908    -0.13036479    -0.21649998
774      -0.18880191     0.19864837    -0.01070710    -0.30215943    -0.01805172    -0.44762724
775      -3.61011381    -0.07963462     0.18728117    -4.53688498     0.41534107    -4.62498902
776      -0.17596172    -0.19886615    -0.11710527    -0.35788976     0.08459890    -0.44181450
777      -0.28220992     0.14992081     0.16837023    -0.34790519     0.14524028    -0.32327174
778      -4.72727284     0.50922904     0.26903791    -4.03780481     0.21690291    -4.00645188
779      -0.40732764     0.18421727    -0.01694712    -0.09912410    -0.04150068    -0.47440261
780      -0.44495577     0.01645053     0.09035745    -0.44869599     0.04504725    -0.04517489
781      -4.69949026     0.25031162     0.29022179    -4.45469625    -0.32215456    -3.59862677
782      -0.36092398     0.06436128     0.17421437    -0.42827174     0.09237991    -0.17728850
783      -0.40858409     0.07145675    -0.05565013    -0.24591987    -0.16937098    -0.26872063
784      -3.97002509     0.33248750     0.11763977    -3.84513383     0.27487833    -4.92187083
785      -0.05378244     0.06706256     0.03160171    -0.42353320     0.00919103    -0.44837385
786      -0.45280749    -0.02149643    -0.00420056    -0.05015360     0.09500051    -0.44857404
787      -3.72249707    -0.31619386    -0.38242889    -4.37656601    -0.26272536    -4.67186863
788      -0.21565767     0.10983181    -0.18401401    -0.40125645    -0.09185647    -0.32533886
789      -0.28238090    -0.21948743     0.04866730    -0.22297225    -0.06730850    -0.46329387
790      -4.86647289    -0.32654057    -0.14996965    -3.66065969    -0.19533695    -4.21166690
791      -0.40317431    -0.12020494    -0.07295113    -0.17508630     0.15657666    -0.34597761
792      -0.47669987     0.00596021    -0.01656579    -0.30047649    -0.21637822    -0.18172227
793      -3.81820032     0.50306738    -0.26278479    -4.58967086     0.23944036    -4.34533955
794      -0.28092986     0.17606837     0.12379596    -0.29699221     0.12958484    -0.36416426
795      -0.24854187    -0.00498526    -0.22487775    -0.46959574     0.01648452    -0.23463270
796      -4.71417108    -0.19178188     0.28014948    -4.02533337     0.53381958    -3.98781812
797      -0.40922534    -0.12656251    -0.02746056    -0.11556182     0.09343143    -0.42214690
798      -0.36501422     0.01557533     0.14757028    -0.42001663     0.04637416    -0.13763499
799      -4.17373100     0.35346828    -0.10077746    -4.69057430    -0.49703222    -3.91337260
800      -0.42193173    -0.03207582     0.12737045    -0.44218570    -0.11559956    -0.08618457
801      -0.11856523     0.18068741    -0.10132571    -0.40898757    -0.05460585    -0.45536160
802      -4.13613994     0.20449435     0.53233803    -4.02881045     0.38578772    -4.59386402
803      -0.44515659     0.01853015     0.01291570    -0.07581119     0.11834684    -0.41857949
804      -0.13167580    -0.01254486     0.18147604    -0.45153876    -0.00255938    -0.36759542
805      -4.04402987     0.25031523     0.26801893    -3.91194272     0.42970325    -4.80456058
806      -0.06759254     0.06441737     0.09571851    -0.43079982     0.02142817    -0.43201464
807      -0.46376448    -0.04907087    -0.01325931    -0.06836169     0.13651213    -0.43934442
808      -3.92186360     0.39845456     0.39291797    -3.99613591     0.04283993    -4.83231864
809      -0.09549337    -0.00557172     0.16051577    -0.46661180    -0.00416319    -0.41479796
810      -0.40632437     0.07964707     0.00376116    -0.07555100    -0.01169501    -0.43606396
811      -4.36697955     0.26282832     0.44217595    -4.55604625    -0.36488452    -3.83309118
812      -0.45741884     0.05192535    -0.05227348    -0.29887864    -0.21832474    -0.20294203
813      -0.19689660     0.11129073     0.18549173    -0.41571262     0.06826291    -0.32620126
814      -3.94074620     0.29374541     0.40468351    -3.96377432     0.10089553    -4.87222064
815      -0.47099537     0.09068398     0.01079416    -0.02309545     0.02977316    -0.49808348
816      -0.07799268    -0.04877138     0.14820560    -0.44773707    -0.01855661    -0.41485038
817      -3.62013919    -0.24330961     0.12404336    -4.14642272    -0.06015480    -4.98342304
818      -0.36060567    -0.16786957     0.01635012    -0.11997229    -0.02998870    -0.46057384
819      -0.07863605     0.13243038     0.02535957    -0.40188059     0.00781086    -0.46384952
820      -4.14730721     0.17053945    -0.33122508    -3.77381547    -0.31351712    -4.83433376
821      -0.10568762     0.11195596    -0.15190659    -0.43153296    -0.04873716    -0.42004528
822      -0.42726280    -0.11566266     0.00774832    -0.05037189    -0.04772840    -0.46705625
823      -3.56928885    -0.23884601    -0.08459516    -4.92541589    -0.15197045    -4.26028670
824      -0.19854894    -0.09487535     0.19672994    -0.44634093    -0.07181124    -0.31790866
825      -0.24229590     0.00737193    -0.20597814    -0.45733374    -0.01397634    -0.23254613
826      -4.58448049    -0.55165480    -0.16479541    -3.87157110    -0.28029351    -4.28718464
827      -0.30377170    -0.18039881    -0.11499615    -0.26274480     0.11856399    -0.37654515
828      -0.45856119    -0.01166910     0.00153073    -0.28266603    -0.20993963    -0.19786344
829      -4.83354422     0.19118482    -0.23787683    -4.13241308     0.42482243    -3.77885286
830      -0.43325737     0.09053152     0.02911999    -0.11412827     0.13093185    -0.39326314
831      -0.40553375     0.01757096    -0.13378185    -0.43927141    -0.03193557    -0.09341741
832      -4.58976879    -0.45811118     0.03240816    -4.24331965     0.48857625    -3.93163824
833      -0.30968277    -0.21994141    -0.04073252    -0.20514417     0.05900508    -0.45937756
834      -0.42173667     0.01046635     0.10034363    -0.43259559     0.07142009    -0.07586163
835      -4.25229356    -0.04876742    -0.01042790    -4.28399934    -0.74039242    -4.19556367
836      -0.24699018    -0.13642061     0.12845312    -0.33091426    -0.10714593    -0.33953749
837      -0.29912066     0.13416413    -0.15753759    -0.35102553    -0.14149966    -0.30939438
838      -4.22867243     0.13347233     0.02295014    -4.47296030    -0.69518496    -4.06315488
839      -0.31372859    -0.10561701     0.18737033    -0.40271582    -0.13695536    -0.24901468
840      -0.22050111     0.15610930    -0.14714277    -0.35923768    -0.10679949    -0.36157571
841      -4.53488473    -0.17807868     0.65290262    -4.15265798    -0.13040433    -4.05575472
842      -0.40971904    -0.12384847     0.05865862    -0.12982937    -0.13042768    -0.39665145
843      -0.36122075     0.08007800     0.17182492    -0.38893555     0.13051270    -0.19592056
844      -4.08479134    -0.59438723     0.42402408    -4.40321199     0.04629859    -4.26033174
845      -0.33067070    -0.00964442     0.19835738    -0.46043615    -0.00019307    -0.16347237
846      -0.28548354    -0.18933178    -0.05425914    -0.22871603     0.07308378    -0.41538116
847      -4.63578601     0.06723571    -0.37963849    -3.52302330    -0.08807549    -4.57449764
848      -0.40242611    -0.12803174    -0.06569918    -0.14712244     0.13516842    -0.39475134
849      -0.33902107     0.13138923    -0.12449500    -0.27260590    -0.14401815    -0.31665511
850      -4.36067056     0.00951171     0.73696011    -4.24967893    -0.01088437    -4.14375128
851      -0.35153588     0.13766131     0.12716978    -0.27082195     0.15371326    -0.32210147
852      -0.36011627    -0.13197680     0.12455558    -0.26813900    -0.15856002    -0.31548554
853      -4.38104810     0.24797055    -0.69060069    -4.18710954    -0.10776295    -4.19928661
854      -0.39022038     0.15111170    -0.05788696    -0.13639454    -0.10442439    -0.42244680
855      -0.32934033    -0.08035766    -0.18561911    -0.40142477     0.11210594    -0.21915811
856      -4.81705199     0.21339266     0.40242015    -3.94910698     0.29437383    -3.96200132
857      -0.45518279     0.06225398     0.01315798    -0.04525700     0.05236756    -0.44495353
858      -0.40395167    -0.00379251     0.13091246    -0.43342201    -0.01543578    -0.08691351
859      -3.72704469    -0.02379266     0.47886400    -4.19725359    -0.02459731    -4.82269207
860      -0.22745615     0.20196012     0.08769728    -0.27821697     0.07197001    -0.44030307
861      -0.26935095    -0.20083874     0.07881215    -0.23453245    -0.07988084    -0.43797987
862      -4.58931700     0.41891669     0.26693092    -3.87208443    -0.36837876    -4.28100840
863      -0.46985730    -0.04957533     0.08266181    -0.33047769    -0.22054398    -0.17616445
864      -0.28755184     0.19743437     0.08893879    -0.22606704     0.09153982    -0.40733597
865      -3.74619227    -0.06126994     0.47988681    -4.27772697    -0.26811334    -4.74278539
866      -0.13246076     0.17010443     0.06270910    -0.35669509     0.02644812    -0.44813323
867      -0.36611714    -0.16166009     0.09654999    -0.20564970    -0.15183705    -0.39553983
868      -4.38660912    -0.63920485     0.21273847    -4.32250122    -0.19875303    -4.02580929
869      -0.26791279    -0.21752776    -0.05447575    -0.23927935     0.05864757    -0.44006337
870      -0.43376858    -0.02481213     0.08201846    -0.43509878    -0.07592201    -0.06027580
871      -4.64695393     0.43005366    -0.01740237    -4.41489520    -0.35129933    -3.70400816
872      -0.42232113     0.02070955     0.11978709    -0.45150392     0.03962846    -0.06690106
873      -0.33723633     0.19177605    -0.09049857    -0.22365932    -0.12605713    -0.40310849
874      -3.98725598    -0.36367415    -0.04899871    -3.98191941    -0.42941228    -4.78199728
875      -0.04650982    -0.08977608    -0.04962487    -0.43131009     0.00375152    -0.45510297
876      -0.46741580     0.02279319    -0.01515594    -0.11100173    -0.19132356    -0.38529092
877      -4.39059746    -0.22275146     0.59272162    -3.91265408    -0.14596686    -4.44235263
878      -0.23964703     0.02023611     0.23998012    -0.46675751     0.02089110    -0.24801461
879      -0.46263919    -0.04211252     0.00903815    -0.01020033    -0.01085682    -0.46657532
880      -3.89576468     0.42118202    -0.43654452    -4.50638630     0.24946912    -4.36116753
881      -0.31823658    -0.06231370    -0.21729023    -0.45522453     0.09463078    -0.20010907
882      -0.24471719     0.21448709     0.06364871    -0.25733196     0.07312643    -0.43831584
883      -3.74636740     0.47783927    -0.08011551    -4.80139009    -0.14600896    -4.19528036
884      -0.33883953     0.08373312    -0.19404373    -0.44097954    -0.11456214    -0.19500135
885      -0.17000708     0.07935707     0.17476747    -0.42838799     0.04603711    -0.31996339
886      -4.10667302     0.42639692     0.25738037    -4.82544271     0.10183160    -3.83372033
887      -0.48123336     0.00630113    -0.01375157    -0.49100667    -0.01433803     0.00062929
888      -0.09108213     0.18349450     0.03164549    -0.39724335     0.01455480    -0.46447239
889      -4.75738064     0.04322009    -0.48135416    -4.08245459     0.33839264    -3.92918280
890      -0.36526030     0.04941497    -0.18775869    -0.43714952    -0.07932642    -0.14540897
891      -0.48025801     0.01498746    -0.00138539    -0.07397706     0.15664620    -0.41091481
892      -4.04464690    -0.01861699    -0.68900604    -4.27615059     0.22202146    -4.44968973
893      -0.38868760    -0.12441774    -0.08985973    -0.20345418     0.16355963    -0.35382589
894      -0.20347074     0.15810913    -0.14506609    -0.36067359    -0.08109556    -0.39061145
895      -4.78925471     0.48392990    -0.04038087    -3.86799098     0.24327643    -4.10198018
896      -0.38602202     0.16582700    -0.07438663    -0.15951121    -0.13488951    -0.39644092
897      -0.48612332     0.01681182     0.02043012    -0.38560670     0.18739316    -0.09717297
898      -4.73092037     0.28677213     0.29338288    -4.43754669    -0.20509543    -3.58856127
899      -0.45738744     0.06068646    -0.05720544    -0.27912500    -0.21101023    -0.23022178
900      -0.34775399     0.09431085     0.14840226    -0.36039615     0.12738957    -0.21943956
901      -4.59607444     0.21668080     0.42024978    -3.60693446     0.06860671    -4.54215856
902      -0.30607986     0.13705526     0.17030740    -0.34440379     0.13578987    -0.30300397
903      -0.43191039    -0.08400727     0.04240038    -0.10347200    -0.13710598    -0.39696432
904      -4.81845569    -0.13343606    -0.28084506    -3.58942521    -0.31186160    -4.37087004
905      -0.40778642    -0.12834285    -0.04560024    -0.12109153     0.09955466    -0.41704623
906      -0.42589428     0.06854901    -0.10357131    -0.32156380    -0.18174433    -0.20921364
907      -4.42875311    -0.37024648     0.08625661    -4.47524161     0.51800168    -3.84415214
908      -0.37252138     0.01650699     0.17867631    -0.46073506     0.04976824    -0.11727040
909      -0.26868699    -0.19120024    -0.09837458    -0.27421472     0.10625743    -0.39497139
910      -4.92708656    -0.16119083     0.13574094    -4.19981108     0.28136477    -3.61413525
911      -0.42290224    -0.03201960     0.07986476    -0.38579405    -0.11336880    -0.10939778
912      -0.46865232    -0.05660792    -0.02944850    -0.14848258     0.18923833    -0.35071696
913      -4.30661209     0.20039395    -0.09010434    -4.88680807    -0.30115070    -3.57261301
914      -0.33604295    -0.00278317     0.16896102    -0.44775772    -0.01448170    -0.14576486
915      -0.23466051     0.10182627    -0.19244378    -0.43471405    -0.08540869    -0.30070105
916      -4.71282829    -0.00079005     0.51087584    -4.08256021    -0.32953270    -3.94060363
917      -0.35977374     0.04663528     0.18925207    -0.43890325     0.07301225    -0.15331944
918      -0.44987972    -0.00159069     0.00864331    -0.08608066    -0.13568294    -0.38958695
919      -3.77005904    -0.04624797     0.51296092    -4.19200009    -0.10071556    -4.77217718
920      -0.19189666     0.19337113     0.09683665    -0.31727654     0.06445327    -0.43899688
921      -0.31287845    -0.17822225     0.07872322    -0.19899251    -0.10033249    -0.41618733
922      -4.11266040    -0.51864151    -0.15353932    -4.63830641     0.35303727    -4.00427441
923      -0.11248722    -0.18095290     0.03431918    -0.37727641    -0.01318123    -0.45118113
924      -0.46777098    -0.01123059    -0.01534779    -0.44144463     0.12474937    -0.04917704
925      -3.77700984     0.06350780    -0.29719682    -4.99101254    -0.13989845    -3.98844179
926      -0.43748922     0.01052950    -0.07567069    -0.46041518    -0.05762795    -0.04001919
927      -0.01519231     0.00321446     0.04678389    -0.48452353    -0.00173134    -0.46450227
928      -4.10372701    -0.38528576     0.43565285    -3.90014707     0.02252922    -4.75704761
929      -0.44737579    -0.04176668     0.00052578    -0.03783033     0.06939633    -0.44876329
930      -0.12470306    -0.03613214     0.20100524    -0.47102891    -0.01666865    -0.37794641
931      -4.65868023    -0.23130168    -0.37922206    -4.37167113    -0.38652938    -3.73913634
932      -0.41872521    -0.07742974     0.04707993    -0.19906227    -0.17704177    -0.30439537
933      -0.34595629    -0.06400197    -0.20936004    -0.46002551     0.08065580    -0.18731694
934      -3.60212486    -0.14924580    -0.18026718    -4.28707075     0.30277106    -4.86233827
935      -0.34478030    -0.17180516    -0.08075135    -0.19328898     0.12822958    -0.41369167
936      -0.09887849     0.15411132     0.03144657    -0.38115253     0.02022900    -0.45784429
937      -4.17921885     0.05678133    -0.00123836    -3.69445229     0.42069932    -4.86107337
938      -0.21862643     0.20889500     0.06160967    -0.27179517     0.05955228    -0.45329748
939      -0.28452438    -0.19520575    -0.06753498    -0.21378550     0.08566784    -0.43441637
940      -3.92576376     0.22752839    -0.60420238    -4.20602907     0.05860771    -4.63550308
941      -0.24624875    -0.13428354    -0.15884680    -0.34343938     0.10830150    -0.33251632
942      -0.33223763     0.22687893    -0.05073230    -0.18287526    -0.05868426    -0.49053292
943      -4.18499387     0.03756208     0.20142589    -4.99721535     0.05153181    -3.57431247
944      -0.15316250     0.01857746     0.19904852    -0.47596960     0.01209599    -0.33260766
945      -0.36745769    -0.00132488    -0.15531113    -0.45683134     0.00473917    -0.10786625
946      -3.59575065     0.05592223    -0.24056375    -4.87436477     0.28471285    -4.29208650
947      -0.33610798    -0.06167711    -0.17422265    -0.42476275     0.10489047    -0.17847089
948      -0.09825396     0.10156904     0.13302160    -0.44694875     0.04261074    -0.41462735
949      -4.71698329    -0.20742297     0.33315321    -3.56972609     0.15551885    -4.43846569
950      -0.35142660    -0.14058454     0.09687829    -0.21883472    -0.13459070    -0.34710045
951      -0.43846577     0.08009070     0.07763062    -0.22369897     0.20115980    -0.29118898
952      -4.02704876     0.18676528     0.48366569    -4.64787595    -0.38606362    -4.08777742
953      -0.45878532    -0.01437736     0.03345179    -0.33936936    -0.20735211    -0.15061766
954      -0.08609740     0.14314621     0.09537417    -0.42485963     0.02701952    -0.44803972
955      -4.41734374    -0.44186050     0.53020390    -3.95749052    -0.08282971    -4.38250156
956      -0.44181963    -0.11006583    -0.00542265    -0.05604768     0.05070949    -0.46109103
957      -0.28549258    -0.01671746     0.21136282    -0.44527325    -0.01334070    -0.20566905
958      -3.76169481    -0.08723131    -0.53713253    -4.24662100     0.13486971    -4.75740476
959      -0.17395732     0.17156685    -0.10032404    -0.34102694    -0.05689277    -0.42798015
960      -0.33008496    -0.17861115    -0.08286952    -0.20287150     0.11042639    -0.42162124
961      -4.56242841     0.23293959     0.60649989    -4.07365759     0.32284130    -4.14256128
962      -0.32705203    -0.02183206     0.20025824    -0.45098806    -0.03082125    -0.18729940
963      -0.42977190     0.06471752     0.02439585    -0.09238038     0.08916064    -0.41350526
964      -4.58596996    -0.36317036    -0.02882893    -4.65764495    -0.21074548    -3.53594341
965      -0.34564877    -0.12971158     0.14075158    -0.33093579    -0.15354694    -0.27594458
966      -0.37052769    -0.05998513    -0.16684596    -0.43286024     0.09434272    -0.15126539
967      -4.87344709     0.27845711    -0.04475252    -4.34891246    -0.17834634    -3.53458781
968      -0.43380894     0.03810450     0.06985454    -0.37246938     0.14252967    -0.12516249
969      -0.42833806     0.10312946    -0.07835699    -0.22631693    -0.18772224    -0.30439780
970      -4.40423345    -0.03941507    -0.71302461    -4.28459747    -0.14376670    -4.04956326
971      -0.31009903    -0.13108706    -0.15060997    -0.32693272     0.12751465    -0.30601958
972      -0.40139517     0.08977199    -0.08659312    -0.23549243    -0.17199421    -0.29464619
973      -4.44213210     0.16309238    -0.52326059    -3.82584689    -0.32816405    -4.46811233
974      -0.24150188     0.05141136    -0.22214264    -0.45035242    -0.05083275    -0.26927644
975      -0.43483873    -0.04547678    -0.00634163    -0.04447040    -0.02155593    -0.44054896
976      -5.00598258     0.08937923     0.09596823    -4.16857514     0.16421433    -3.60053601
977      -0.47080229     0.04270015     0.02615849    -0.14045502     0.19587679    -0.33995068
978      -0.48762226    -0.00043249     0.00469977    -0.38168828    -0.18360951    -0.10063234
979      -3.56477052    -0.32203276     0.16894083    -4.41815527     0.26259853    -4.78612850
980      -0.29686107    -0.17275542    -0.06499689    -0.23064895     0.08949294    -0.41399347
981      -0.13650660     0.09074259     0.13710994    -0.41898427     0.04689495    -0.39474498
982      -3.73383561    -0.53001662    -0.06011469    -4.75448568     0.13151309    -4.26422849
983      -0.18461682    -0.08587498     0.17106167    -0.42456717    -0.05167664    -0.32180729
984      -0.31286367    -0.09166764    -0.18043685    -0.41647575     0.11031812    -0.22698287
985      -4.81120069     0.33498169    -0.00495876    -4.38244833    -0.00995526    -3.54066316
986      -0.40990345     0.09066277    -0.09945598    -0.29371836    -0.18186900    -0.22579289
987      -0.42442406     0.08493048     0.10311563    -0.31587173     0.18824903    -0.20596734
988      -4.67377988     0.11093395    -0.52925426    -3.94501204    -0.32461653    -4.13445384
989      -0.47160000     0.00751692    -0.00877470    -0.03196240    -0.07556361    -0.45205015
990      -0.33477695    -0.01267730    -0.20020830    -0.44697234     0.01715963    -0.15591680
991      -4.51936213     0.28263638     0.57446502    -3.95841796     0.24612595    -4.24533208
992      -0.30739877    -0.00461567     0.20173346    -0.44188314    -0.00826893    -0.18916378
993      -0.43227963     0.06468565     0.01450512    -0.05919316     0.03636206    -0.43470930
994      -4.03962307    -0.23245350    -0.62020316    -4.47136744    -0.25329150    -4.22782085
995      -0.18212930    -0.19112456    -0.07896613    -0.32820726     0.04436654    -0.43696629
996      -0.39636010     0.06783059    -0.10966073    -0.32559369    -0.17176471    -0.20772969
997      -3.95898678    -0.00210312     0.41147755    -4.62433227    -0.50713712    -4.17167340
998      -0.04422811     0.05327361     0.10186174    -0.47412112     0.00468277    -0.45270578
999      -0.44231224     0.00477246     0.00003174    -0.30178842    -0.20636790    -0.18461045
1000     -4.09700382     0.23816154     0.20844680    -4.24755098     0.66125594    -4.41386828
1001     -0.09115721     0.10130113     0.08869764    -0.41735747     0.03404708    -0.42627644
1002     -0.43695912    -0.06561435    -0.05798986    -0.23388350     0.21001410    -0.28614062
1003     -5.01265500     0.00578772    -0.00042613    -3.72186310     0.23536661    -4.01459690
1004     -0.48352933     0.00006630    -0.00004979    -0.42661693     0.13216085    -0.04526217
1005     -0.47547007     0.00225830    -0.00062553    -0.03932464    -0.11562261    -0.42750493
1006     -4.03756027     0.28131019     0.22625590    -3.75537735     0.09691636    -4.94546009
1007     -0.06450060     0.08266421     0.09200771    -0.42411872     0.01973648    -0.43791372
1008     -0.45597602    -0.05853616     0.00365296    -0.02200110    -0.00122441    -0.47804717
1009     -4.38276295    -0.27930866     0.01896741    -4.85762370    -0.21952663    -3.54250323
1010     -0.26811511    -0.11063924     0.17528108    -0.39891588    -0.10400236    -0.27497021
1011     -0.34604497    -0.03157992    -0.19858449    -0.47464503     0.03977007    -0.15213528
1012     -4.32658701     0.43362525    -0.08988710    -4.04818534     0.57518884    -4.37485024
1013     -0.41657709    -0.05468287    -0.08099808    -0.30171643     0.18750104    -0.21384600
1014     -0.19158219     0.20882498    -0.01046200    -0.30184389     0.00187856    -0.45942934
1015     -4.00151114     0.22589815    -0.28803842    -4.79063981    -0.44079192    -3.94729418
1016     -0.05860047     0.07621822    -0.07474788    -0.45200537    -0.01971527    -0.43996803
1017     -0.43156086    -0.01154263     0.03547308    -0.40032310    -0.13542119    -0.09566962
1018     -4.08343834     0.15755516     0.70127338    -4.25467389    -0.06374924    -4.40530832
1019     -0.31949792    -0.13086653     0.15423964    -0.32256094    -0.14425486    -0.30362106
1020     -0.29704501     0.18469836     0.08446964    -0.22414075     0.08937648    -0.41391901
1021     -4.47045515    -0.33458183     0.45216733    -4.50236794     0.22095444    -3.77904955
1022     -0.44738675    -0.03224566    -0.02950765    -0.30485776     0.20201720    -0.17517018
1023     -0.25233666    -0.16053310     0.17851819    -0.37728982    -0.11349729    -0.34382724
1024     -3.83440263     0.29978013     0.24941761    -4.00081883     0.24564538    -4.90096322
1025     -0.04095788    -0.02635217     0.06418084    -0.44584993    -0.00082691    -0.45312050
1026     -0.43373559     0.06078023     0.01636833    -0.06154760     0.08903595    -0.43961042
1027     -4.03018083     0.60817036     0.12942576    -4.40471862    -0.32361396    -4.33251890
1028     -0.43023015     0.10373550    -0.10251274    -0.28982633    -0.21538108    -0.25076805
1029     -0.16523091     0.09891526     0.19569276    -0.44164300     0.05394354    -0.34190877
1030     -4.74701931     0.49531007     0.25943038    -3.83041684     0.05487398    -4.18904081
1031     -0.41395430     0.08319942     0.15881075    -0.39872653     0.15870059    -0.16040230
1032     -0.45328729     0.08811585    -0.04106233    -0.12960568    -0.18190961    -0.36408524
1033     -3.61594745    -0.10596598    -0.31506431    -4.20120078     0.02516879    -4.92211512
1034     -0.29009707    -0.19600408    -0.03893871    -0.19182550     0.04511171    -0.45051237
1035     -0.16179983     0.18795673    -0.06996160    -0.33140072    -0.04278525    -0.45301265
1036     -3.98831445    -0.31624199    -0.27824133    -4.09287013     0.51401425    -4.69329122
1037     -0.06836837    -0.04834653    -0.06765522    -0.43270404     0.01538233    -0.43613926
1038     -0.45448187    -0.00037405    -0.00184671    -0.13284543     0.17864951    -0.37454720
1039     -4.18688716     0.72480497    -0.04121155    -4.37040740    -0.07601876    -4.20456798
1040     -0.36301321     0.09484348    -0.14892849    -0.37232138    -0.14380362    -0.19805911
1041     -0.29305303     0.16332801     0.16437201    -0.35178261     0.13637660    -0.32871321
1042     -3.80110967     0.25924915    -0.56257012    -4.33232326     0.11882192    -4.64550821
1043     -0.24442327    -0.12160896    -0.16806151    -0.37382390     0.10187900    -0.32990522
1044     -0.27639467     0.20718798    -0.02438816    -0.21794988    -0.01707836    -0.46031670
1045     -3.53642895    -0.01701350     0.14434456    -4.73119072    -0.36462504    -4.47979913
1046     -0.14017443     0.12080380    -0.13959518    -0.41340780    -0.06219691    -0.39157671
1047     -0.28442061    -0.11061866     0.16717031    -0.37762803    -0.12395807    -0.27607189
1048     -4.14301991     0.22370416    -0.54685420    -4.06122672    -0.40206876    -4.56843457
1049     -0.14221106    -0.01434058    -0.17280551    -0.44082712     0.00356575    -0.35973814
1050     -0.44885900     0.03128795    -0.01769463    -0.08861900    -0.12845130    -0.41594129
1051     -4.64197560     0.34543739     0.43681780    -3.73758559     0.08868230    -4.37433864
1052     -0.32396730     0.08313556     0.19538931    -0.40965775     0.10512132    -0.21059740
1053     -0.47083887     0.00864747     0.00520753    -0.05750633    -0.13066421    -0.42343383
1054     -4.25569391     0.40169750    -0.52711334    -4.56894685     0.06671397    -3.90320597
1055     -0.21137722     0.18708648    -0.07297610    -0.30330438    -0.04976724    -0.41680424
1056     -0.43253095    -0.01543443    -0.07092913    -0.40721753     0.12057442    -0.09604284
1057     -4.80036029    -0.33504034    -0.07412090    -4.15903661    -0.43167377    -3.79830811
1058     -0.43278610    -0.00638945    -0.10034949    -0.44859850    -0.00188134    -0.06070364
1059     -0.39468945    -0.15264036     0.04039552    -0.13126172    -0.09704479    -0.42166395
1060     -3.78387180    -0.53357623    -0.15296053    -4.74322743    -0.09451070    -4.23813573
1061     -0.23596025    -0.14828351     0.16927685    -0.38682294    -0.10862150    -0.33635675
1062     -0.28106473    -0.04219221    -0.20955346    -0.45862970     0.04028266    -0.20543524
1063     -4.05143540     0.15334943     0.27889341    -4.93423288     0.24231181    -3.74731363
1064     -0.46302212    -0.00923357    -0.07256410    -0.47956195     0.06841730    -0.03774939
1065     -0.07782588     0.05649154     0.09143379    -0.43217615     0.01743622    -0.39941694
1066     -4.77242541    -0.22714392     0.27150763    -3.71852142     0.39016100    -4.26439551
1067     -0.40416547     0.04906569     0.11113027    -0.36014070     0.14423308    -0.15688545
1068     -0.41246492    -0.16671020     0.03326376    -0.10176486    -0.06039819    -0.46582122
1069     -4.31649028     0.70606034     0.22135051    -4.23305626     0.06034940    -4.20862288
1070     -0.36991372     0.06872759     0.16227166    -0.41531326     0.10827097    -0.15998273
1071     -0.32766444     0.17741967    -0.09666323    -0.24127192    -0.12784450    -0.37829462
1072     -4.58011391    -0.28758937     0.27434845    -4.12994309     0.55780037    -4.06479968
1073     -0.35756628    -0.18989901    -0.04452164    -0.15411485     0.08878061    -0.44071694
1074     -0.36371726     0.03573081     0.19597024    -0.45659410     0.07551268    -0.14427305
1075     -4.22404389     0.53366705     0.17612273    -3.95143053    -0.38143308    -4.57663280
1076     -0.44392728    -0.00117344     0.01015049    -0.19139261    -0.19923074    -0.29957492
1077     -0.15617152     0.16166666     0.11207358    -0.37345875     0.05016825    -0.42167319
1078     -3.86025933    -0.29304713    -0.08200636    -3.91100298    -0.14114069    -4.98829351
1079     -0.47201498    -0.03257540     0.00316135    -0.01380002    -0.07086405    -0.47883002
1080     -0.01077701     0.00677655    -0.05283191    -0.46427979    -0.00322396    -0.47377145
1081     -4.83639988     0.41732026    -0.01899571    -3.82538613     0.24251449    -4.06725559
1082     -0.40267225     0.14348619    -0.05389872    -0.12522765    -0.12183725    -0.40104160
1083     -0.46971126     0.01190929     0.01405165    -0.39106437     0.15979512    -0.08156111
1084     -4.29820247     0.25054995     0.05664427    -3.81308309    -0.57735272    -4.68218793
1085     -0.38850203    -0.12944097     0.09286363    -0.22120347    -0.17123108    -0.35649419
1086     -0.19416262     0.19448841    -0.03287538    -0.30148307    -0.03358494    -0.45181639
1087     -4.11276730     0.19225824    -0.18587472    -4.89972986    -0.33447437    -3.74479379
1088     -0.40431895    -0.02226930     0.13860400    -0.45777853    -0.07114543    -0.07975893
1089     -0.09879290     0.09942847    -0.15121882    -0.45640267    -0.04343504    -0.40567104
1090     -3.98894601     0.35052141     0.25552013    -4.82038777     0.33323997    -3.94272182
1091     -0.44689417     0.00359579    -0.00345932    -0.43691494     0.10003595    -0.05210206
1092     -0.05832159     0.12363125     0.02099443    -0.43795883     0.01000878    -0.45908128
1093     -4.08305624    -0.48732669    -0.51333047    -4.22383940    -0.10144319    -4.44473997
1094     -0.26306235     0.03248103    -0.20824731    -0.43853585    -0.04559069    -0.23039961
1095     -0.35700346    -0.19345175     0.02558690    -0.14326372    -0.05904488    -0.45944447
1096     -4.10272101     0.62949027     0.12582439    -4.49930241     0.30351503    -4.14855718
1097     -0.44196491     0.04870147     0.09296255    -0.40616343     0.15578948    -0.11629447
1098     -0.16692670     0.16583295    -0.09665984    -0.35579289    -0.05176257    -0.40386723
1099     -4.88249140     0.17871879    -0.36840418    -3.92023368    -0.27545565    -3.96674339
1100     -0.47723424     0.04848261    -0.00829280    -0.01777736    -0.03379686    -0.46689752
1101     -0.43375427    -0.00202668    -0.13799763    -0.46272442     0.01012395    -0.05763825
1102     -4.46028068    -0.61361302     0.35752303    -4.11011072    -0.09830285    -4.17088587
1103     -0.37719776    -0.03793470     0.15951784    -0.43441628    -0.06082000    -0.12436896
1104     -0.36539990    -0.17291474    -0.04338605    -0.15259973     0.08744297    -0.42415588
1105     -4.50774420     0.40966452     0.22230373    -4.61806120    -0.02085105    -3.60716368
1106     -0.41662882     0.05697064    -0.10346975    -0.38481867    -0.14817083    -0.12787138
1107     -0.27341537     0.15526817     0.15998325    -0.34955531     0.12207106    -0.32260070
1108     -4.00925324    -0.01349918    -0.38438793    -4.73115692     0.48301541    -4.02104837
1109     -0.45976341     0.01673767     0.02300683    -0.36039692     0.19777206    -0.13964160
1110     -0.05793661     0.02494655    -0.10314856    -0.45703900     0.00109218    -0.42354134
1111     -4.94770954     0.15895787     0.24626515    -3.81315215     0.29492189    -4.00650337
1112     -0.45592687     0.01678619     0.10065961    -0.45286383     0.06640850    -0.04840710
1113     -0.47444284     0.02798144     0.00132342    -0.01980457    -0.03451381    -0.45879621
1114     -4.97071389     0.09104409    -0.12568574    -3.78657192    -0.37656644    -3.99143945
1115     -0.44876002     0.01441190    -0.00116121    -0.04878819     0.01867775    -0.43202848
1116     -0.46139455     0.01117985    -0.04852919    -0.43156291    -0.08787261    -0.06089723
1117     -4.63713339     0.55441330     0.02493412    -3.95888606    -0.34302519    -4.14725046
1118     -0.47014141     0.01350347    -0.01003100    -0.37362530    -0.17862482    -0.11583784
1119     -0.31872334     0.18178750     0.06398875    -0.19972041     0.08107457    -0.40626097
1120     -4.10891818    -0.04075311    -0.26884866    -4.99464072    -0.09932719    -3.65687694
1121     -0.41533374    -0.01441434     0.12012135    -0.46416243    -0.04405370    -0.06594779
1122     -0.09422389    -0.01295334    -0.16249212    -0.47324875     0.00386940    -0.38522615
1123     -4.17053891    -0.06101974    -0.21454981    -4.88511805     0.38063029    -3.69474443
1124     -0.14273583    -0.05412326    -0.18735347    -0.46769009     0.03599495    -0.35377535
1125     -0.37258550     0.04054449     0.13789641    -0.42400920     0.09465288    -0.12953470
1126     -4.67696701    -0.12861065    -0.36850192    -3.87452462    -0.49788814    -4.22307782
1127     -0.36139263     0.05424777    -0.18765221    -0.43301380    -0.09895948    -0.16861600
1128     -0.40718222    -0.14142072     0.00515493    -0.08571948    -0.03526582    -0.45184554
1129     -3.86699875    -0.63350006     0.06996900    -4.55249309     0.20659243    -4.34709889
1130     -0.34577475    -0.13792057    -0.14966270    -0.34387892     0.16078754    -0.29095325
1131     -0.20375750    -0.07469841     0.17585747    -0.42067643    -0.04708899    -0.30024206
1132     -4.65103664    -0.35691819     0.38056703    -4.38187267     0.08998416    -3.70498063
1133     -0.32066923    -0.16249668     0.13492519    -0.28396784    -0.14214598    -0.33044121
1134     -0.46736376    -0.02225220    -0.01994012    -0.32756169     0.20645989    -0.15092792
1135     -3.80172069     0.44065612     0.13845856    -4.14262482    -0.28877223    -4.81426123
1136     -0.41467932     0.10647325    -0.03784602    -0.12215320    -0.13589989    -0.40780895
1137     -0.07015627    -0.00413967     0.11892908    -0.45061050    -0.00779955    -0.42486374
1138     -3.71043382    -0.32641708    -0.01669798    -4.23370679     0.36552116    -4.82134670
1139     -0.03873321     0.05645667     0.08201099    -0.46486192     0.01704076    -0.46625464
1140     -0.40679663    -0.11185696    -0.05157334    -0.14099696     0.15462220    -0.38888874
1141     -4.74019556    -0.27183282    -0.30628231    -4.27364412    -0.35855641    -3.75360050
1142     -0.44893552    -0.10464996     0.05567372    -0.16080627    -0.19207408    -0.35586086
1143     -0.36693197    -0.05957955    -0.18207285    -0.43247857     0.09100697    -0.14744102
1144     -4.07124020    -0.64706242     0.06677543    -4.35020821     0.32466776    -4.34419660
1145     -0.16812997    -0.12888454     0.15859668    -0.40655332    -0.06116661    -0.36900353
1146     -0.42870407    -0.08369044    -0.08754432    -0.29988774     0.20307901    -0.22904150
1147     -3.89648391    -0.17950390     0.36988744    -4.92405307     0.16020392    -3.92917052
1148     -0.03841930    -0.10005138     0.02703758    -0.45924732    -0.00261944    -0.46594196
1149     -0.44153348     0.00349353     0.03490421    -0.44131443     0.08731522    -0.04724233
1150     -4.02359783    -0.19931183     0.60103764    -4.36634479     0.29199771    -4.36365780
1151     -0.40306712     0.09446126     0.11560253    -0.28642350     0.19691581    -0.25076884
1152     -0.18292706    -0.21413947     0.07847676    -0.31956630    -0.04737681    -0.45793458
1153     -4.78941098    -0.21072064     0.28625919    -4.09097141     0.42535961    -3.86325627
1154     -0.42249004    -0.10896390    -0.02663997    -0.09700128     0.10867468    -0.41024402
1155     -0.40199749    -0.01221377     0.16374486    -0.46001485    -0.01444481    -0.09244194
1156     -4.10679251    -0.24692930    -0.10079337    -4.06105217     0.62464123    -4.56611177
1157     -0.39469364     0.09491382     0.07024605    -0.20505129     0.17800167    -0.32213927
1158     -0.10284321    -0.15121372    -0.07523529    -0.39963230     0.03972758    -0.45277793
1159     -4.07039640     0.55074605    -0.34079752    -4.62509406     0.07471190    -4.07843496
1160     -0.20381410     0.21942861     0.08363921    -0.30755504     0.07167091    -0.43948244
1161     -0.42267469    -0.00068313    -0.17633088    -0.49874945     0.02046738    -0.06870049
1162     -3.90237447    -0.47012049     0.47868868    -4.46987713     0.15433741    -4.39152796
1163     -0.29417702     0.04092988     0.19621851    -0.43641355     0.06336557    -0.21146702
1164     -0.25970954    -0.20794029    -0.04112672    -0.24650458     0.05341122    -0.44503020
1165     -4.64480602     0.44666322    -0.32280249    -4.35916262    -0.11380036    -3.74106472
1166     -0.47292120     0.00538568    -0.00863588    -0.43561408     0.11544600    -0.04659927
1167     -0.32236642     0.19274743    -0.07189349    -0.19908513    -0.09348920    -0.41136835
1168     -4.27973522     0.03767967     0.61512617    -4.15961953     0.40095507    -4.30896008
1169     -0.44187418     0.01452764     0.01631882    -0.11503699     0.16139594    -0.36904900
1170     -0.19036803    -0.06899221     0.21065543    -0.44998189    -0.04437301    -0.32377385
1171     -4.25811029    -0.22775628    -0.01230008    -4.59756190     0.62395512    -3.92430526
1172     -0.20031633    -0.16251702    -0.14520046    -0.37417611     0.09630706    -0.38068185
1173     -0.35526719     0.06693533     0.18260524    -0.43262020     0.12032010    -0.17582020
1174     -4.67115062    -0.18274049     0.32517903    -3.55020949     0.22775837    -4.52425895
1175     -0.35376845    -0.16140676     0.07710201    -0.18710883    -0.10991478    -0.40056842
1176     -0.40314764     0.09277466     0.09374876    -0.24654926     0.17756316    -0.28831762
1177     -4.39203266    -0.28136218     0.32679333    -4.00580856     0.51847209    -4.35359944
1178     -0.30655120    -0.24404706    -0.01525379    -0.18207551     0.03088114    -0.49220114
1179     -0.31906387     0.08726674     0.19735237    -0.40289297     0.12747567    -0.20962786
1180     -3.66626343    -0.39173289    -0.18179003    -4.82053198    -0.15985546    -4.26272457
1181     -0.27443492    -0.00064102    -0.20127945    -0.45352458    -0.00922982    -0.20080701
1182     -0.19735219    -0.14347776     0.16469564    -0.40355904    -0.09045347    -0.36069845
1183     -4.47901246     0.14006842    -0.69618662    -4.27255408     0.00690694    -4.00548883
1184     -0.35978955     0.15026821    -0.11204266    -0.24053183    -0.14868396    -0.35173433
1185     -0.39006046    -0.08874628    -0.12300046    -0.31162260     0.16799425    -0.23626663
1186     -4.08874504     0.15453384     0.44806905    -4.08499837     0.49454566    -4.59191160
1187     -0.44944676    -0.02362797    -0.00458450    -0.10081828     0.16085408    -0.39186693
1188     -0.09038990     0.00777603     0.16176474    -0.46302736     0.00957671    -0.40599485
1189     -4.70374018    -0.54254106     0.09936243    -3.79183128     0.19722017    -4.25605686
1190     -0.45169206    -0.03303377    -0.02962097    -0.28547485     0.20034664    -0.19912419
1191     -0.36523603    -0.15781751     0.10379987    -0.23058600    -0.14867538    -0.35572056
1192     -4.70479002    -0.34556552     0.21917632    -4.49238005     0.17642592    -3.58026017
1193     -0.43118956    -0.08714887    -0.08922764    -0.29129418     0.19992585    -0.23092273
1194     -0.35996841    -0.10455481     0.16990285    -0.38520414    -0.14213597    -0.21603612
1195     -3.96036347    -0.54234993    -0.38129920    -4.26493195    -0.19273104    -4.56450093
1196     -0.37865318    -0.17778218     0.06101069    -0.16484738    -0.12414345    -0.43281982
1197     -0.19919086     0.00443076    -0.21330844    -0.45690937    -0.01294684    -0.29192674
1198     -4.19290369    -0.24196740    -0.65297277    -4.08815594     0.10955633    -4.46706407
1199     -0.23619245     0.08915386    -0.20671919    -0.42035942    -0.07990591    -0.29119821
1200     -0.40951134    -0.13380393    -0.03507977    -0.08541218     0.07312239    -0.44575269
1201     -3.64324195    -0.24888727    -0.26401637    -4.94957534     0.08699023    -4.17212789
1202     -0.36235852    -0.02571864    -0.16459656    -0.45633906     0.04529099    -0.12853221
1203     -0.08649295    -0.05949227     0.11933045    -0.45276676    -0.01802171    -0.40678150
1204     -3.75351716    -0.13713692    -0.36657529    -4.50633606     0.47184549    -4.50870646
1205     -0.41562533    -0.07632262    -0.07754764    -0.25777917     0.19839231    -0.26964981
1206     -0.04470431     0.08055497    -0.01105496    -0.44741655     0.00590666    -0.46408985
1207     -4.91504711    -0.08531075     0.31192955    -4.08820546     0.20810011    -3.74393378
1208     -0.48657080    -0.00798216     0.00077440    -0.09823350     0.19101099    -0.37710561
1209     -0.43103697    -0.05599915     0.11874116    -0.38243056    -0.15608642    -0.12193317
1210     -4.61236478     0.58217690    -0.10805230    -3.97562305     0.23028148    -4.15630662
1211     -0.33249368     0.19215641    -0.12245302    -0.25161540    -0.14396253    -0.38154683
1212     -0.45870865     0.02540668     0.02621635    -0.33362106     0.19720722    -0.13674151
1213     -3.68041648     0.39979680    -0.19043772    -4.59726274     0.31685963    -4.47031580
1214     -0.19125807    -0.03902920    -0.20116188    -0.44783589     0.04061212    -0.29723078
1215     -0.28812054     0.17001133     0.12652127    -0.30080612     0.13458013    -0.36103345
1216     -4.63916409    -0.05796169     0.38540838    -3.64471390     0.33590736    -4.46350310
1217     -0.35701446     0.10482783     0.16072146    -0.35008968     0.15419825    -0.24556844
1218     -0.38712463    -0.14797084     0.03658167    -0.10960924    -0.06298787    -0.43615059
1219     -4.38684222     0.21017139     0.22521398    -3.89005860    -0.59725460    -4.47476809
1220     -0.33515403    -0.11536483     0.15341084    -0.33551834    -0.15414477    -0.27560227
1221     -0.27753695     0.20638231    -0.02432663    -0.21241236    -0.04116792    -0.45094241
1222     -4.10216383    -0.07862028    -0.35419880    -4.76152773    -0.44803988    -3.88525551
1223     -0.09154467    -0.02694860    -0.17334832    -0.48599379     0.00485665    -0.40200135
1224     -0.41354294    -0.04853489     0.07720399    -0.35557749    -0.16905383    -0.15073266
1225     -3.63067346    -0.21850194     0.24875018    -4.25589803    -0.28230628    -4.85311410
1226     -0.07350177     0.11579256     0.00917375    -0.41358669    -0.00267648    -0.46131179
1227     -0.36001763    -0.13734494     0.05928786    -0.16779599    -0.11561963    -0.40038187
1228     -4.26475853    -0.03356145    -0.01200958    -4.43177453    -0.72579088    -4.06220064
1229     -0.28597932     0.12107583    -0.16985086    -0.37819600    -0.12917645    -0.29234412
1230     -0.26159310    -0.12944146     0.15193784    -0.35753285    -0.11798503    -0.31630870
1231     -4.07049441     0.35715120    -0.14590285    -4.27562009    -0.62809135    -4.44357852
1232     -0.44457152    -0.03612644     0.03901265    -0.25089884    -0.21318539    -0.25551729
1233     -0.07435148     0.12782837    -0.03898580    -0.42593631    -0.02075429    -0.46368953
1234     -4.04633567    -0.53393184    -0.09817552    -4.60241217     0.38124166    -4.11377262
1235     -0.47363673    -0.02929984    -0.05199040    -0.41438068     0.17503033    -0.08892835
1236     -0.10296564    -0.15635204     0.08620949    -0.40030691    -0.03134949    -0.43386936
1237     -4.22535373     0.03379662     0.33609897    -4.18727375    -0.64127183    -4.34158724
1238     -0.15109368    -0.05703175     0.19080007    -0.44139759    -0.04507101    -0.34040439
1239     -0.41240863     0.13799169    -0.07556609    -0.17928131    -0.18218974    -0.37673700
1240     -4.45294895    -0.38059489    -0.19106422    -3.84261061    -0.51265636    -4.49419498
1241     -0.42548784     0.07948880    -0.09661951    -0.28306775    -0.20054214    -0.25413800
1242     -0.24254430    -0.21240787    -0.03550010    -0.25441302     0.02358482    -0.45573085
1243     -3.76215042    -0.26466646     0.28577244    -4.17779180    -0.35530286    -4.82008709
1244     -0.03816733     0.06169144     0.04174663    -0.45606287     0.00057408    -0.47243660
1245     -0.41235698    -0.08621336     0.03920334    -0.12388193    -0.13940537    -0.39355237
1246     -4.27305190    -0.02215415     0.20662807    -3.99597510     0.66934607    -4.49642826
1247     -0.22634006     0.13943264     0.16832844    -0.37783946     0.10705641    -0.35251612
1248     -0.32907703    -0.17647929    -0.07651273    -0.20625242     0.12093493    -0.40888180
1249     -3.70213084     0.28838830    -0.19302515    -4.94964850    -0.00240962    -4.10633091
1250     -0.37070800     0.01601425    -0.18150786    -0.47535644    -0.02406347    -0.10325215
1251     -0.10371804     0.09315155     0.16286689    -0.45956855     0.04091262    -0.39353550
1252     -4.20925420     0.13826862    -0.21405895    -3.63549866    -0.25634237    -4.91617243
1253     -0.38096137    -0.17251470     0.00484130    -0.09982934    -0.02009941    -0.47568472
1254     -0.15935613     0.17494986    -0.10291049    -0.34984559    -0.06148006    -0.43565379
1255     -3.83768286    -0.13135601    -0.30468306    -4.81888075     0.41762251    -4.10735515
1256     -0.45705677    -0.02035459    -0.04420543    -0.39754747     0.17460196    -0.10192853
1257     -0.01807401     0.00566284     0.00364948    -0.47067036     0.00629770    -0.46016169
1258     -3.92204585     0.47421047    -0.14018305    -4.06468918     0.32568173    -4.78402757
1259     -0.45475279     0.07094844     0.02756790    -0.11349159     0.16878599    -0.40302033
1260     -0.07537999     0.04483504    -0.11393635    -0.43934656    -0.00649860    -0.42004738
1261     -4.57374250    -0.11339083     0.36220472    -3.53780087     0.16525706    -4.66262976
1262     -0.34926064    -0.18961920     0.08657486    -0.19665889    -0.11411850    -0.43144597
1263     -0.36375447     0.13204496     0.10715517    -0.23419991     0.15619816    -0.33680796
1264     -3.86602217    -0.28981367     0.25942502    -4.54829367    -0.53747642    -4.34285356
1265     -0.44950216    -0.03028574     0.03619950    -0.29997509    -0.21234985    -0.20632973
1266     -0.04191493    -0.03037846    -0.00050731    -0.44715330    -0.00807892    -0.44558730
1267     -4.39740743     0.27883027     0.14443450    -4.25542706    -0.65102115    -4.07680391
1268     -0.33610371    -0.05797217     0.16596822    -0.40462903    -0.10574866    -0.18820451
1269     -0.28016116     0.18845004    -0.07927620    -0.25211215    -0.09765662    -0.40802159
1270     -4.34940790    -0.18179691     0.17853718    -4.48916105     0.62965273    -3.90214532
1271     -0.26575527     0.03933258     0.19189569    -0.43275975     0.05568288    -0.22932852
1272     -0.32822042    -0.14740494    -0.12513527    -0.29813714     0.15259949    -0.32435065
1273     -4.08494228    -0.18687215     0.21066391    -4.59507662    -0.61132486    -4.06843647
1274     -0.42639633     0.05579625    -0.09048368    -0.35231615    -0.18870021    -0.16988542
1275     -0.08429121    -0.09210253     0.11002676    -0.43563766    -0.03545224    -0.41814803
1276     -3.77657595     0.24059448    -0.51450338    -4.22691013     0.03060065    -4.75704083
1277     -0.18089028    -0.13437835    -0.15791756    -0.39150571     0.07624378    -0.38657545
1278     -0.32234752     0.18264529    -0.02763210    -0.16365849    -0.03025676    -0.44852376
1279     -3.92800112    -0.34218899     0.54504741    -4.65512928     0.17834718    -4.19089529
1280     -0.39072630     0.04689473     0.15063207    -0.42498482     0.11658538    -0.14708892
1281     -0.16494335    -0.18375090     0.00922770    -0.33125720     0.00216211    -0.44119056
1282     -4.56952777    -0.20759102     0.33057513    -4.02380019     0.56743180    -4.17817979
1283     -0.34031634     0.05279195     0.20099433    -0.44281721     0.09012187    -0.18049026
1284     -0.37204573    -0.17339228    -0.03162197    -0.13197256     0.07758246    -0.44143569
1285     -4.85480011     0.25795081     0.34324764    -4.16750495     0.35628410    -3.76139888
1286     -0.41833144     0.09282954     0.03526988    -0.13184724     0.10764733    -0.39339748
1287     -0.44105411    -0.00518334     0.07216867    -0.43678990    -0.04315544    -0.07711456
1288     -4.90785329     0.21444651    -0.12029065    -3.58854569     0.27276444    -4.24284163
1289     -0.42634110     0.09575692    -0.03841012    -0.11924622    -0.11954465    -0.39406010
1290     -0.44655783    -0.01534948    -0.03118099    -0.31793283     0.17692186    -0.17019437
1291     -3.86658578    -0.40023333    -0.40951538    -4.68835114    -0.19218805    -4.19179654
1292     -0.37205435     0.03368246    -0.16730150    -0.44329079    -0.08405341    -0.12655748
1293     -0.16016369    -0.19625989     0.05918791    -0.34134199    -0.04536865    -0.44302312
1294     -4.28249392     0.16202689     0.12407841    -3.90703861    -0.63344790    -4.55248795
1295     -0.23810750     0.19717291    -0.05431117    -0.25979631    -0.06232065    -0.43609118
1296     -0.32198776    -0.14035981     0.13459815    -0.29620709    -0.15203837    -0.32711524
1297     -3.89734486    -0.34312221    -0.05699328    -3.92460832    -0.24547616    -4.94104352
1298     -0.46125187    -0.01412045     0.00158994    -0.04365596    -0.11408683    -0.44737868
1299     -0.02094062    -0.03635234    -0.05135331    -0.46173377     0.00004395    -0.47285523
1300     -4.29360317    -0.29183420    -0.21712195    -4.80467017    -0.26032409    -3.66274861
1301     -0.38564973    -0.08994786     0.15649155    -0.39744687    -0.15901696    -0.17613619
1302     -0.19720347    -0.07926064    -0.21194607    -0.45492054     0.05409017    -0.29852869
1303     -4.75579849    -0.44453482    -0.01084059    -3.96313103    -0.40986651    -4.03004413
1304     -0.46273830     0.00214907    -0.03000624    -0.41871062    -0.12077551    -0.07122419
1305     -0.35913565    -0.17218045    -0.01717856    -0.13715307     0.02446285    -0.43535058
1306     -4.53687721    -0.42584619    -0.18598419    -3.86563200    -0.46604874    -4.32844342
1307     -0.29005959    -0.21611760    -0.04348754    -0.21672728     0.04023722    -0.45820088
1308     -0.40927217     0.04342470    -0.07890764    -0.31578393    -0.16759322    -0.18930616
1309     -3.83226031    -0.38055781     0.08966598    -4.22511122    -0.46635588    -4.69369461
1310     -0.45180960    -0.06465334     0.03956124    -0.16766618    -0.20223211    -0.34957966
1311     -0.04881426    -0.01692986    -0.04618282    -0.43640738    -0.00606135    -0.43823195
1312     -4.14137039     0.13144584    -0.22322332    -4.58584568    -0.63834161    -4.04202702
1313     -0.39652248    -0.07291129     0.10770573    -0.34089107    -0.17640746    -0.19777711
1314     -0.11459231     0.09649723    -0.15596655    -0.45273349    -0.04973564    -0.40455675
1315     -3.82483169    -0.49400215     0.01317064    -4.56085279    -0.39363270    -4.37304858
1316     -0.40967592    -0.08907185     0.10339762    -0.31581566    -0.19469545    -0.22400128
1317     -0.09463416    -0.06196888    -0.15100355    -0.45543313     0.01714982    -0.39709644
1318     -4.46623406    -0.13140301    -0.57438993    -3.97745191     0.38837798    -4.31050792
1319     -0.44527579     0.00737289    -0.00690314    -0.06186536     0.09020776    -0.42425112
1320     -0.25568955     0.00170483    -0.22150095    -0.45709079     0.00209552    -0.24522958
1321     -4.18527626    -0.17043931    -0.16132673    -4.38627869     0.70533699    -4.19707908
1322     -0.13662573    -0.11952082    -0.12413608    -0.40160520     0.05727003    -0.39498780
1323     -0.40946692     0.09464306     0.11228238    -0.31300275     0.19774831    -0.24783397
1324     -3.81936913     0.08222305     0.39389740    -4.39542843     0.47955163    -4.56153769
1325     -0.04022173    -0.10727636     0.04596069    -0.45135910    -0.00341896    -0.47723116
1326     -0.44234400     0.07149469     0.06227322    -0.20889922     0.21676886    -0.30308701
1327     -4.95139745     0.24607978    -0.02725126    -3.70816958     0.28875481    -4.10160157
1328     -0.46876096     0.00194103    -0.00471301    -0.38948055     0.15365598    -0.08863711
1329     -0.44993712     0.09443067    -0.02718768    -0.07519701    -0.10724013    -0.42616415
1330     -4.46821165    -0.42742634    -0.50346338    -4.41031733    -0.00333224    -3.87448629
1331     -0.29052369    -0.21287708    -0.08298314    -0.24028217     0.08516586    -0.43408019
1332     -0.44048205     0.01619041    -0.06694120    -0.39771286    -0.13468685    -0.09200158
1333     -4.56673997     0.33753010    -0.06663936    -4.72168708     0.02292198    -3.47615574
1334     -0.32592389     0.09215032    -0.15535297    -0.38283699    -0.11297465    -0.22598377
1335     -0.37731205     0.07984236     0.14733076    -0.39734765     0.13215709    -0.18341909
1336     -4.63591750    -0.28101220    -0.36531956    -3.57174618    -0.02743149    -4.55858462
1337     -0.43471136     0.06798273    -0.04499350    -0.13911256    -0.16207732    -0.36309953
1338     -0.32109094    -0.15383495    -0.14459999    -0.30275852     0.13995639    -0.33781464
1339     -4.32150762    -0.18421346     0.28634740    -3.56037689    -0.08531749    -4.87743960
1340     -0.20423152    -0.17564281     0.11093402    -0.32412990    -0.07478079    -0.41806193
1341     -0.38922320     0.14510151     0.03085920    -0.10425751     0.05923356    -0.45158971
1342     -4.86489437     0.36610443    -0.13223508    -4.01319242    -0.31095163    -3.86887018
1343     -0.40840379     0.13890313    -0.00644696    -0.08000072    -0.01683495    -0.44138320
1344     -0.47650031     0.00592907    -0.01575137    -0.46371223    -0.02244474    -0.01911260
1345     -3.99643215    -0.12997274    -0.71951936    -4.32271232     0.13049366    -4.49304320
1346     -0.23139066     0.13426003    -0.15799605    -0.37305539    -0.08926468    -0.36028815
1347     -0.34912845    -0.15129434    -0.08550643    -0.21292244     0.12053374    -0.39120498
1348     -4.24968571     0.28612132     0.04120459    -3.94218089     0.64218264    -4.51704262
1349     -0.37686254    -0.08272558    -0.06996972    -0.23574257     0.15517104    -0.30788002
1350     -0.18393395     0.16891382     0.05808701    -0.32747076     0.04755012    -0.42989277
1351     -3.58456849    -0.10666336    -0.32494852    -4.54221169    -0.33422568    -4.65212200
1352     -0.16931095    -0.17869509     0.05785772    -0.33033388    -0.04707058    -0.43550307
1353     -0.28161318     0.14111866    -0.16859483    -0.36442229    -0.13380810    -0.33005599
1354     -4.14353228     0.71633299    -0.04402864    -4.32215393     0.20383443    -4.30282952
1355     -0.23471003     0.13846489    -0.16079091    -0.37625772    -0.09206632    -0.33234268
1356     -0.39695872     0.10283536     0.11595843    -0.32132139     0.17931335    -0.23718150
1357     -4.75626035    -0.22184330    -0.38525083    -4.23016681    -0.31981806    -3.78621766
1358     -0.47166518    -0.06732836     0.03345230    -0.14542175    -0.20491446    -0.34926842
1359     -0.36680112    -0.07742616    -0.18727439    -0.42159013     0.11636182    -0.16871546
1360     -4.15486021    -0.15249530    -0.15677460    -3.95434429     0.60619320    -4.65972833
1361     -0.12628172    -0.15250163    -0.11468947    -0.39526765     0.05873797    -0.43495279
1362     -0.39060393     0.14127419     0.07225669    -0.17001748     0.15902561    -0.39133277
1363     -4.18034217    -0.13037931    -0.17404458    -4.63982736     0.60283927    -3.90434152
1364     -0.15209695    -0.09749296    -0.15258472    -0.42067345     0.05845222    -0.36338521
1365     -0.37396085     0.06634888     0.12576171    -0.37443696     0.14489437    -0.18064159
1366     -4.13957615    -0.42874197    -0.22504309    -4.75438323     0.31882662    -3.86293859
1367     -0.43899855    -0.00016941     0.04289318    -0.44621285     0.06025244    -0.04298991
1368     -0.10870284    -0.17954674    -0.05720663    -0.40186199     0.03012055    -0.46317095
1369     -4.94364778    -0.16929182     0.20500414    -3.67568294    -0.19546314    -4.12234246
1370     -0.47742653    -0.01064168     0.00000016    -0.06108240     0.14004680    -0.41456203
1371     -0.44236986    -0.03828373     0.09053186    -0.38704208    -0.14551371    -0.10316174
1372     -4.09111736    -0.51979943     0.48282633    -4.29261496     0.13243140    -4.38695913
1373     -0.33990476    -0.19619043    -0.04393539    -0.16531891     0.08237932    -0.44211312
1374     -0.28793997     0.02351633     0.22905983    -0.47020259     0.03910760    -0.20927069
1375     -4.43233127     0.67498851     0.05006640    -4.21008985     0.18051841    -4.10791642
1376     -0.29934797     0.20220118    -0.12247118    -0.27372332    -0.12810402    -0.39357879
1377     -0.43675376     0.04994886     0.09228521    -0.39055299     0.15554531    -0.10684505
1378     -4.45501247     0.10188657    -0.61912672    -4.03825111    -0.32659373    -4.26725296
1379     -0.25688003    -0.04947915    -0.21674813    -0.44071773     0.04724257    -0.24490091
1380     -0.46787812     0.03030308    -0.01772215    -0.05920020    -0.12628115    -0.43069693
1381     -4.52951176    -0.52622222    -0.12088627    -3.77397380    -0.38457018    -4.46218993
1382     -0.44401071     0.00708965    -0.01735304    -0.25292500    -0.19083539    -0.25504662
1383     -0.27559894    -0.16900984    -0.06783638    -0.25748781     0.06125443    -0.40463071
1384     -4.29094922     0.05451401    -0.15375024    -4.37890520     0.72719142    -4.12045289
1385     -0.23640121    -0.10195360    -0.18996725    -0.41684385     0.09594503    -0.30380336
1386     -0.32784303     0.15125113     0.13218920    -0.30223010     0.15744337    -0.33173704
1387     -3.67432865     0.31802655     0.09245454    -4.11146396     0.15359070    -4.96372130
1388     -0.06721412    -0.08043277    -0.00153260    -0.41023946     0.00319093    -0.44442624
1389     -0.40226404     0.14798747     0.02651178    -0.09973782     0.06637496    -0.46647326
1390     -3.65789584    -0.31938443    -0.24424001    -4.22610476    -0.16734868    -4.88652848
1391     -0.34736486    -0.17402396     0.02644145    -0.14497567    -0.05688453    -0.45021316
1392     -0.10752720     0.10616587    -0.12811518    -0.42489921    -0.04255318    -0.42545215
1393     -4.15356215     0.08549935    -0.46633792    -4.68972140     0.45581422    -3.94412959
1394     -0.44223335     0.02747334     0.03152023    -0.32921536     0.19243654    -0.17195963
1395     -0.11290468     0.05789308    -0.16448250    -0.46448731    -0.01875455    -0.39231977
1396     -4.63291561    -0.22297054     0.48202091    -4.30069049     0.28955600    -3.82216018
1397     -0.46251528    -0.03166226    -0.01544432    -0.19476917     0.21586168    -0.28516872
1398     -0.31727982    -0.11353810     0.19191985    -0.39332000    -0.12506993    -0.24682301
1399     -4.79323947    -0.01269349    -0.52651384    -4.22346209     0.02237544    -3.75395217
1400     -0.43877417    -0.08576082    -0.08741800    -0.24663962     0.20285851    -0.26858836
1401     -0.43610370     0.08317082    -0.09836407    -0.28025883    -0.20096907    -0.23950495
1402     -4.08337820     0.21398029     0.10356190    -4.78131121     0.46271386    -3.86442696
1403     -0.40506612    -0.04488247    -0.15276821    -0.44468422     0.11873568    -0.10352012
1404     -0.09027320     0.11608108     0.11786265    -0.42265896     0.04337211    -0.40734613
1405     -4.16300959     0.03289903    -0.11961828    -5.00569238     0.13988781    -3.60190444
1406     -0.35390930     0.02895210     0.20868051    -0.48928993     0.04800065    -0.13623059
1407     -0.15912600    -0.00501168    -0.21028760    -0.47482376     0.00579921    -0.31129378
1408     -3.82512489     0.28664079    -0.32960272    -4.93537391    -0.06635940    -4.00101999
1409     -0.43721073     0.00850775    -0.10334138    -0.47610816    -0.01906957    -0.04748666
1410     -0.06027894     0.10022348     0.04919468    -0.43794310     0.01250065    -0.43993460
1411     -3.89650790    -0.37079619     0.10513812    -4.16058005    -0.49126235    -4.68814142
1412     -0.03978382    -0.05336727    -0.01746435    -0.44539641    -0.00534472    -0.45821652
1413     -0.44182866    -0.02073458     0.01119500    -0.15845099    -0.19182714    -0.33726543
1414     -4.97011574    -0.08703228    -0.10586163    -3.74067966    -0.38046536    -4.05460769
1415     -0.45614656     0.01207629    -0.04828682    -0.41273534    -0.11217637    -0.07764449
1416     -0.45501269    -0.05509513    -0.00786870    -0.04890700     0.04012436    -0.44304596
1417     -4.03929234    -0.26204970    -0.57986106    -4.52240530    -0.28098031    -4.19986172
1418     -0.16134881    -0.19987383    -0.06675609    -0.34017573     0.03391139    -0.45225720
1419     -0.42104314     0.06077825    -0.10824558    -0.34605775    -0.18546866    -0.17982621
1420     -4.88229176    -0.27542058    -0.11381238    -3.76598040    -0.35546677    -4.09076481
1421     -0.41815056    -0.12675350    -0.02621040    -0.08663044     0.06560506    -0.43378944
1422     -0.45345494     0.01338628    -0.05006712    -0.39483089    -0.13632950    -0.08988885
1423     -4.29787151     0.62758901    -0.36947064    -4.16305416     0.02808326    -4.26546965
1424     -0.37249603     0.17615214     0.06128523    -0.16787716     0.11913958    -0.41831017
1425     -0.31815692     0.03795414    -0.18123751    -0.42601071    -0.04128001    -0.17101464
1426     -3.69619126    -0.41174790    -0.14842104    -4.64646948    -0.30729735    -4.38431188
1427     -0.19350662     0.01939864    -0.20076781    -0.44726729    -0.02601365    -0.28297729
1428     -0.29200920    -0.15549874     0.14353250    -0.32558817    -0.14118474    -0.32834099
1429     -4.16945867    -0.67494407    -0.22219747    -4.21048089    -0.20448104    -4.39966915
1430     -0.22974401    -0.10345023    -0.19806067    -0.42468998     0.07554436    -0.30165608
1431     -0.41141721    -0.11941584     0.08335135    -0.22712323    -0.18940689    -0.31829203
1432     -4.34754079     0.37647225    -0.22336617    -4.80177494    -0.03730574    -3.62527584
1433     -0.42123268     0.04042614     0.12621356    -0.44591418     0.09970383    -0.08450969
1434     -0.19949589     0.15575391    -0.16905181    -0.40120094    -0.09061964    -0.36682404
1435     -4.59985841    -0.44453219    -0.18163408    -4.48298671     0.23404898    -3.65664186
1436     -0.29546028    -0.17677821    -0.08769275    -0.24852439     0.10053577    -0.38064157
1437     -0.45347253    -0.01946263     0.06846546    -0.45152683    -0.06815449    -0.05022625
1438     -4.14153558     0.06379665     0.19093139    -4.89043357     0.36299459    -3.70171075
1439     -0.38646456    -0.04097139    -0.15030969    -0.44304140     0.09685506    -0.11630165
1440     -0.12805290     0.05084112     0.16747855    -0.44845080     0.03155696    -0.35230001
1441     -4.25946099     0.20868236     0.03585480    -4.44521752    -0.68453746    -4.06554815
1442     -0.32530593    -0.08565353     0.17761200    -0.40084385    -0.12899806    -0.21775091
1443     -0.22366344     0.18087115    -0.13599510    -0.34810132    -0.10741996    -0.39487058
1444     -4.30301760    -0.04977748     0.44224924    -4.14523791    -0.61032236    -4.32750607
1445     -0.42083621     0.07929527    -0.03468971    -0.15016943    -0.15968650    -0.36542937
1446     -0.17818563    -0.04119239     0.20152919    -0.45641370    -0.03654205    -0.33195104
1447     -4.36747378     0.51283450     0.39194956    -4.52125527     0.03816382    -3.87078134
1448     -0.46038928    -0.00132829     0.04985364    -0.45036169    -0.08379812    -0.03670895
1449     -0.23234085     0.22902334     0.04506255    -0.26692249     0.03718797    -0.45706267
1450     -3.64744959    -0.14998830    -0.41179139    -4.47112383     0.36603583    -4.62334404
1451     -0.09976918     0.09493087    -0.01664964    -0.40104854     0.00284663    -0.43301377
1452     -0.35723514    -0.11288763    -0.09676429    -0.26245392     0.15025228    -0.32388205
1453     -4.94031286     0.09459793    -0.24304766    -4.24078748     0.19399001    -3.58579946
1454     -0.48643038     0.00839562     0.00185327    -0.19240509     0.21942808    -0.30187869
1455     -0.42609303     0.04805845    -0.08532552    -0.34872045    -0.15530887    -0.15183642
1456     -4.17440914     0.31573436    -0.65711890    -4.14193583    -0.15635260    -4.45683061
1457     -0.23635381    -0.05899793    -0.20235204    -0.43343102     0.05436267    -0.28567017
1458     -0.39487533     0.12964979    -0.03382699    -0.11185732    -0.06521027    -0.43447404
1459     -4.57252728     0.50356166    -0.32933884    -4.43046219    -0.19519427    -3.79543658
1460     -0.46896696     0.00554450    -0.01634234    -0.45875554     0.05748172    -0.03093676
1461     -0.29989342     0.21903592    -0.06282726    -0.22451780    -0.07188732    -0.44844181
1462     -3.78749715     0.34228374     0.26702122    -4.03334497     0.10651979    -4.93281941
1463     -0.41360834     0.10049994     0.01270857    -0.07055116     0.03499497    -0.45287089
1464     -0.05724012    -0.04590340     0.08465634    -0.44405060    -0.00894114    -0.44788067
1465     -4.58699075    -0.41138830     0.13846805    -4.56730930    -0.17897716    -3.58168806
1466     -0.29312408    -0.15225026     0.10874940    -0.28299679    -0.11306271    -0.33669060
1467     -0.44648749    -0.03511236    -0.10850423    -0.45119888     0.09878694    -0.07687437
1468     -4.14057564     0.38662236     0.16598188    -4.54964591     0.56951055    -4.07286526
1469     -0.11001818     0.14438414     0.04678690    -0.38997257     0.02730338    -0.43445756
1470     -0.45039985    -0.02253070    -0.05471172    -0.38458550     0.17363664    -0.12562370
1471     -3.91452675     0.12168798    -0.41957837    -4.79842032     0.33821365    -4.02625732
1472     -0.43356525    -0.00945678    -0.03164802    -0.38106424     0.15562228    -0.10692595
1473     -0.04899863     0.10050559    -0.05854757    -0.45410933    -0.00748424    -0.45962775
1474     -3.88746670    -0.51914206    -0.38494086    -4.60624188    -0.11487385    -4.26018093
1475     -0.32627568     0.00743511    -0.18780533    -0.45086145    -0.02617018    -0.16133324
1476     -0.21841313    -0.19669072     0.07786329    -0.30568592    -0.07027023    -0.42442885
1477     -3.54032154    -0.03875875    -0.20431978    -4.33585826    -0.23440720    -4.89029762
1478     -0.23328308     0.18841214    -0.10315920    -0.29671574    -0.09087829    -0.42365952
1479     -0.19869323    -0.20402631     0.03334462    -0.28789805    -0.03370359    -0.45933450
1480     -4.40747397    -0.24179357     0.36188892    -3.60682810     0.09846848    -4.74419919
1481     -0.41831056     0.12321094     0.06244502    -0.12949670     0.14850190    -0.40622786
1482     -0.22821514    -0.17917094     0.13069715    -0.31745064    -0.09282419    -0.39923737
1483     -3.83746454     0.48916887    -0.05342516    -4.57985316    -0.40549881    -4.34709641
1484     -0.08186575     0.07621718     0.13425424    -0.45732579     0.01873188    -0.41816768
1485     -0.41670471     0.07415313    -0.09317681    -0.32672962    -0.19190558    -0.20061653
1486     -4.14268618     0.50321798    -0.07648804    -4.07209537     0.48574667    -4.53990941
1487     -0.44830696    -0.00923852    -0.01628798    -0.21995720     0.21087935    -0.27462428
1488     -0.11882549     0.15595610    -0.07125530    -0.38374353    -0.02382971    -0.44228830
1489     -4.66104482     0.22742370    -0.49314907    -4.39487523     0.18568250    -3.71429227
1490     -0.32762623     0.12406668    -0.15395157    -0.33943981    -0.13432064    -0.27550376
1491     -0.46675260     0.00276877    -0.00803790    -0.27654854     0.21350875    -0.21419371
1492     -3.57139224     0.04075728    -0.16941107    -5.00963986    -0.00649960    -4.18790430
1493     -0.32160152     0.00477614    -0.20449130    -0.47618019    -0.00641251    -0.15880931
1494     -0.11447582     0.00965564     0.17715738    -0.47163607     0.00474250    -0.36363686
1495     -4.57566953    -0.14707632     0.37646227    -3.72333933     0.40701391    -4.48457914
1496     -0.35762408     0.11232958     0.17391598    -0.36228145     0.16252207    -0.24825600
1497     -0.36554941    -0.19620157     0.03227638    -0.12759853    -0.04106175    -0.46940307
1498     -4.19491357    -0.07228227    -0.52121703    -4.10119687     0.48044169    -4.45869964
1499     -0.13376388     0.02085802    -0.19142268    -0.45414743    -0.00524306    -0.35674760
1500     -0.45785870     0.02613049     0.00416045    -0.09678861     0.16585961    -0.39422071
1501     -3.69317177     0.37805244     0.03825240    -4.70136925     0.37547870    -4.38414900
1502     -0.37661829     0.11426152     0.14722979    -0.35219740     0.18039506    -0.24184623
1503     -0.09941737     0.00207463    -0.17124013    -0.46931224     0.00715547    -0.38161533
1504     -4.26550689     0.04877864     0.05072011    -4.99520722    -0.07125250    -3.50620221
1505     -0.29964982     0.02158137    -0.19961682    -0.46330929    -0.02794912    -0.18527764
1506     -0.24818349     0.00475736     0.20950985    -0.46665591     0.00296987    -0.23431635
1507     -4.87401471     0.12476098    -0.38355681    -4.23769787    -0.11376909    -3.63896990
1508     -0.45348336    -0.03351702    -0.06684142    -0.35349810     0.17478045    -0.14294169
1509     -0.43042860     0.08154622    -0.06160936    -0.19239443    -0.17865659    -0.31257793
1510     -3.83169091    -0.15274144    -0.56264496    -4.20780899     0.16238436    -4.70541550
1511     -0.15591584     0.13915876    -0.12734812    -0.37856655    -0.05602026    -0.40714012
1512     -0.36076192    -0.15228960    -0.06337560    -0.16132398     0.10604481    -0.41579527
1513     -3.57980685     0.18404200    -0.08003816    -4.22722544     0.18838062    -4.94514159
1514     -0.12249801    -0.16396858    -0.07465220    -0.37054182     0.04063496    -0.45053830
1515     -0.31596955     0.19751507     0.03829305    -0.17326316     0.06069642    -0.45765602
1516     -4.08059195    -0.08581134     0.61056930    -4.21018252    -0.37144965    -4.48462188
1517     -0.44315210    -0.06642564     0.04306521    -0.13330669    -0.17503889    -0.37374638
1518     -0.13809692     0.09973549     0.16942683    -0.43219356     0.04461523    -0.38818232
1519     -4.70422706     0.51978155    -0.10495040    -4.11683889    -0.32088417    -3.94472887
1520     -0.47631031     0.00826158    -0.00623076    -0.45703612    -0.07352996    -0.02701850
1521     -0.34801512     0.20204702     0.01265605    -0.14420165     0.01828608    -0.45502137
1522     -4.03817352    -0.50059789     0.10423475    -4.47223851    -0.50143074    -4.25440613
1523     -0.09178313    -0.13772352    -0.04836852    -0.40446403     0.01068343    -0.44187385
1524     -0.46033612    -0.01878021     0.01949779    -0.34424842    -0.20266350    -0.15611230
1525     -4.14828340    -0.45680112     0.12508875    -4.60238716    -0.45644243    -3.99231860
1526     -0.46507179     0.00819285    -0.04156031    -0.42979885    -0.14297115    -0.06818910
1527     -0.11218525    -0.16893837     0.01026992    -0.37175171    -0.01115641    -0.44107193
1528     -4.38660358    -0.50251091    -0.53687283    -4.09481842     0.10424078    -4.28088999
1529     -0.38759615    -0.14931098     0.00328747    -0.10906685    -0.02572623    -0.44370874
1530     -0.32604798    -0.00626696    -0.19793360    -0.45045191    -0.00045818    -0.17389080
1531     -4.43930772     0.44780004    -0.02584440    -4.43975877     0.48757156    -3.88841741
1532     -0.23599097     0.21377904     0.06258197    -0.26925690     0.06535776    -0.43456077
1533     -0.43516825    -0.01835830    -0.13981097    -0.47046914     0.07849035    -0.06989277
1534     -4.96400459    -0.13110690    -0.16997318    -3.55749378     0.11590901    -4.24720272
1535     -0.44396506    -0.05244599    -0.07140266    -0.30163064     0.19174916    -0.19222521
1536     -0.48230189     0.01434796    -0.01178257    -0.12576788    -0.19178498    -0.36165699
1537     -4.23512262     0.55103962    -0.24655894    -3.97987296     0.31575481    -4.53685524
1538     -0.44677775     0.01975168     0.00459058    -0.17917012     0.20233134    -0.30431733
1539     -0.16935555     0.14972636    -0.15840493    -0.39961645    -0.06832128    -0.39480975
1540     -3.81499329     0.29474878    -0.02482448    -4.13903335    -0.42272873    -4.79360221
1541     -0.01993889    -0.02245300     0.06026427    -0.45690585    -0.00982314    -0.45951434
1542     -0.46030810     0.06116929    -0.02914199    -0.10948576    -0.18943837    -0.39010878
1543     -4.28278464    -0.38214528    -0.47441749    -4.66467076    -0.05513861    -3.79584348
1544     -0.19200971    -0.17361715    -0.10129452    -0.34408816     0.06062308    -0.40586117
1545     -0.44262389    -0.00152312    -0.02121558    -0.41079038    -0.11734043    -0.08226029
1546     -4.46878738     0.23077911    -0.28440605    -4.14393817     0.61140327    -4.14053286
1547     -0.35050881     0.18565996     0.06099839    -0.17828642     0.11078989    -0.42607522
1548     -0.30679438    -0.05002724    -0.19755068    -0.43120660     0.07893549    -0.19935040
1549     -4.66507131    -0.45316627     0.32008066    -4.32513719    -0.12143637    -3.76548656
1550     -0.46850273    -0.00404225     0.01400391    -0.43222349     0.11207309    -0.04437505
1551     -0.33936020    -0.20391630     0.06929281    -0.18455342    -0.09552372    -0.43193516
1552     -3.78416791    -0.31127953    -0.44744737    -4.20412060    -0.10542560    -4.77038991
1553     -0.34388910    -0.19453587     0.00124093    -0.14268881    -0.01489097    -0.47067493
1554     -0.16845063     0.10962046    -0.16405721    -0.40136719    -0.06719974    -0.36768233
1555     -4.08157731    -0.34586052    -0.61058250    -4.16749190    -0.03064734    -4.50309497
1556     -0.36958147    -0.19435711    -0.02140386    -0.12460789     0.02273769    -0.47688489
1557     -0.25316296     0.08190850    -0.19243699    -0.40238953    -0.08526015    -0.27043698
1558     -4.32170704     0.74635812     0.06388564    -4.19280982     0.11647145    -4.27023351
1559     -0.38686638     0.09412905     0.13095512    -0.35410974     0.15809177    -0.21048982
1560     -0.31056382     0.16438358    -0.12918383    -0.30078492    -0.13179833    -0.34610031
1561     -4.89128087    -0.21736936    -0.29997028    -4.23815698     0.17746707    -3.63448481
1562     -0.46115374     0.00937286    -0.03417517    -0.38999280    -0.14637063    -0.09613759
1563     -0.42891310    -0.10346569    -0.06119607    -0.16589220     0.16552976    -0.35260212
1564     -4.01887431     0.20514466     0.30249222    -4.00900682     0.49317455    -4.69637305
1565     -0.06214457     0.05985466     0.11676347    -0.45481547     0.02321834    -0.44159782
1566     -0.42163345    -0.05007581    -0.01770068    -0.10852249     0.14414796    -0.38383033
1567     -4.58416954    -0.39344134    -0.14056104    -4.51188535    -0.27237237    -3.64661718
1568     -0.37401370    -0.14380671     0.12012304    -0.27246001    -0.17832642    -0.30307910
1569     -0.34634777    -0.07053273    -0.18346710    -0.42529449     0.09711286    -0.16521194
1570     -4.41369955     0.62827238     0.07353953    -4.26500736     0.31341692    -4.06100427
1571     -0.44977482     0.01935787     0.03028396    -0.40809570     0.12969668    -0.07232333
1572     -0.24877797     0.21984142    -0.06447888    -0.26112554    -0.05872749    -0.44186702
1573     -4.24855567    -0.43058283    -0.59160090    -4.10494819     0.04962973    -4.41344647
1574     -0.39882595    -0.15518530    -0.00615525    -0.09305564    -0.00584585    -0.46189909
1575     -0.27184061     0.02826258    -0.21220714    -0.44464440    -0.03816926    -0.22854669
1576     -3.81415820     0.53526367     0.20242324    -4.69826416    -0.13088032    -4.24305898
1577     -0.24007955     0.16682946    -0.15374071    -0.36156859    -0.11398375    -0.35823277
1578     -0.28669515     0.02604681     0.20757456    -0.45819922     0.02091786    -0.19208772
1579     -4.07689393    -0.33927188     0.64129229    -4.28936393     0.07130109    -4.38954029
1580     -0.30897307    -0.20695408     0.03616382    -0.18839491    -0.03479535    -0.45820171
1581     -0.30619394     0.08391881     0.17933360    -0.38911749     0.11098463    -0.23985207
1582     -3.56195332     0.13373786     0.20564167    -4.76145683     0.36393293    -4.45755093
1583     -0.33390939     0.09785061     0.14713620    -0.36270787     0.14173021    -0.24400661
1584     -0.08567395    -0.07908624    -0.11717979    -0.45286360     0.03183094    -0.42698087
1585     -4.52211040    -0.60715850    -0.10764226    -3.89062399    -0.31835892    -4.37226540
1586     -0.45428749    -0.02401765     0.01584812    -0.27545769    -0.20328967    -0.22250554
1587     -0.28283828    -0.18067408    -0.10265693    -0.27513339     0.09583847    -0.39390246
1588     -4.35999330    -0.21370915    -0.11015021    -4.64952720    -0.54414519    -3.74992907
1589     -0.30141003    -0.13567131     0.14453755    -0.34112737    -0.13638311    -0.30183965
1590     -0.29439121     0.02397183    -0.19978434    -0.45347135    -0.04220238    -0.19802869
1591     -4.10138850    -0.72620536    -0.04317777    -4.41606354    -0.01521327    -4.24464879
1592     -0.31491788    -0.13404845     0.15567991    -0.35070825    -0.13808483    -0.28160413
1593     -0.31083908    -0.11684869    -0.17230687    -0.38339285     0.12505870    -0.25511845
1594     -3.86509155    -0.40696261    -0.46433057    -4.34306638    -0.20538010    -4.55574694
1595     -0.23743512     0.07523054    -0.21275047    -0.43961540    -0.07747463    -0.28317930
1596     -0.30615792    -0.20194113     0.03776616    -0.18985555    -0.06413852    -0.44617317
1597     -3.60811210     0.38375219    -0.04363846    -4.88300923    -0.03331926    -4.25401824
1598     -0.25544306     0.06121368    -0.19166547    -0.43799247    -0.05924129    -0.24188485
1599     -0.19731213     0.06816089     0.19136102    -0.44607959     0.04828607    -0.30156879
1600     -4.62035379    -0.32094589    -0.12155217    -4.59791659    -0.27116805    -3.53221132
1601     -0.37177863    -0.10660964     0.10930618    -0.30490279    -0.15775635    -0.26007110
1602     -0.35413646    -0.05636438    -0.16322386    -0.42383158     0.08101435    -0.16651929
1603     -4.30364689    -0.44647872     0.36757483    -3.73684974     0.02236381    -4.72920379
1604     -0.18774247    -0.11234668     0.15976704    -0.39465593    -0.06254230    -0.36102292
1605     -0.45158625     0.00236216     0.00817658    -0.07123817     0.10654749    -0.42793452
1606     -3.97627750     0.06668074    -0.39327348    -4.89324952     0.27756509    -3.87383784
1607     -0.43039678     0.00801634     0.01505407    -0.40953417     0.11783499    -0.08143452
1608     -0.05198651     0.04933489    -0.09694010    -0.47133000    -0.00656194    -0.44163920
1609     -3.75690866    -0.22069031     0.24279366    -4.50623576    -0.50457617    -4.50012343
1610     -0.02755481     0.04017283    -0.03203318    -0.46129184    -0.01111266    -0.46264778
1611     -0.43233634    -0.06861830     0.06917671    -0.25929232    -0.21325060    -0.25775937
1612     -4.36707072     0.27531632     0.65738376    -4.09369077     0.19634179    -4.29959879
1613     -0.28024909    -0.05143034     0.19575361    -0.42044020    -0.06017586    -0.23215194
1614     -0.42748645     0.11958643     0.03584555    -0.08922885     0.08627267    -0.44372931
1615     -4.37420082     0.17513067     0.36354146    -3.73166578     0.45501110    -4.67822435
1616     -0.20994492     0.11014355     0.15311644    -0.38083081     0.07566509    -0.35073873
1617     -0.42412836    -0.10204281    -0.00971550    -0.08414766     0.05873902    -0.45145737
1618     -4.46681430     0.04377934    -0.66849114    -4.22663769     0.26070312    -4.08873919
1619     -0.28508440     0.12705742    -0.18780077    -0.37913987    -0.11844726    -0.29167853
1620     -0.46291836    -0.06457110    -0.05255678    -0.16693501     0.20606437    -0.33778466
1621     -4.35962612    -0.32916119    -0.16715417    -4.08594864    -0.61553675    -4.30261969
1622     -0.24047279    -0.22636651     0.03390362    -0.25614820    -0.04369848    -0.46557392
1623     -0.36414617     0.08130827    -0.14699735    -0.35899318    -0.15468789    -0.20637420
1624     -3.83202647    -0.03524990     0.40756440    -4.80451694     0.37975852    -4.14249310
1625     -0.43972524     0.03030339     0.06829613    -0.38401145     0.17072459    -0.12249591
1626     -0.03469423    -0.08645807     0.01830886    -0.46417390     0.00296033    -0.47141075
1627     -4.02569845     0.14859958    -0.40176035    -4.17415583    -0.53710199    -4.56542050
1628     -0.06595960    -0.00321206    -0.12599491    -0.45293246    -0.00640746    -0.42153832
1629     -0.46561440    -0.01508851     0.00398399    -0.13289835    -0.19920425    -0.36527114
1630     -4.93261111     0.24552038     0.14914121    -3.68664676    -0.16132659    -4.12832604
1631     -0.46041473     0.11497007     0.06341865    -0.13487699     0.18808592    -0.38166767
1632     -0.46417787    -0.01270237     0.03016395    -0.33810777    -0.19336648    -0.12495807
1633     -4.38506256    -0.59140773     0.31637646    -3.90870194     0.15532518    -4.50255572
1634     -0.24509219    -0.12844171     0.18974618    -0.40095532    -0.09607169    -0.32141102
1635     -0.45792377    -0.05892213    -0.02576789    -0.14644139     0.19012006    -0.35487522
1636     -4.92635557    -0.10585788    -0.28662886    -4.21415593    -0.08960680    -3.60968639
1637     -0.45746814     0.00490607    -0.01005383    -0.20892758    -0.20626160    -0.26078500
1638     -0.45458463    -0.06998790    -0.09532660    -0.32121080     0.20346407    -0.19346446
1639     -4.42740968    -0.21831186    -0.25012810    -4.27058842    -0.62664979    -4.02470479
1640     -0.34906706    -0.16524257     0.08428462    -0.21785693    -0.13960608    -0.38191196
1641     -0.28573136     0.03520616    -0.18605458    -0.42352764    -0.05716210    -0.20928314
1642     -4.30250647     0.32859576    -0.19512813    -4.86084297    -0.12978266    -3.61150966
1643     -0.40475634     0.02561089     0.13899526    -0.46007466     0.05169775    -0.08255024
1644     -0.18594134     0.13924091    -0.17022095    -0.41610907    -0.08074396    -0.36326504
1645     -4.38504176    -0.41609789     0.28077568    -3.74337802     0.29895833    -4.60248991
1646     -0.44157564     0.05483901     0.04730099    -0.17503966     0.19436790    -0.32569127
1647     -0.21119273    -0.17286279     0.11138859    -0.31735283    -0.07116726    -0.40013013
1648     -4.36992311    -0.50064342    -0.53096861    -4.33698256     0.08488284    -4.04549639
1649     -0.30717318    -0.19688632    -0.02387155    -0.19383927     0.02225519    -0.44130354
1650     -0.39675361     0.01307194    -0.13805327    -0.43772344    -0.05269284    -0.10631057
1651     -3.81980594    -0.10087003     0.34754855    -4.97588517     0.09494239    -3.95325931
1652     -0.03369971    -0.05577445    -0.01723749    -0.45699898     0.00440873    -0.44730170
1653     -0.44485414     0.00582035     0.07031076    -0.46694623     0.04851395    -0.03834858
1654     -4.37757474    -0.11845375     0.55083707    -3.94080130    -0.39670287    -4.45528710
1655     -0.20587617    -0.01315730     0.22566707    -0.46277486    -0.01520241    -0.29111112
1656     -0.46131137     0.03634551     0.00027160    -0.04265255    -0.09119533    -0.44841251
1657     -4.04254355     0.60004696     0.36870661    -4.33916913    -0.14532335    -4.37904701
1658     -0.33876527     0.18015014    -0.07702837    -0.20773112    -0.12367162    -0.40151602
1659     -0.26557795     0.01945166     0.21757562    -0.45929820     0.00948230    -0.22363675
1660     -4.30526016     0.08446245    -0.15077488    -3.93912761    -0.68976575    -4.50968775
1661     -0.35632159    -0.14000183     0.07709158    -0.21364214    -0.13751367    -0.37678708
1662     -0.22177421     0.13922743    -0.12262852    -0.34211592    -0.08812930    -0.37234741
1663     -4.13063761     0.40172907     0.05308327    -4.35177319     0.60601202    -4.26960703
1664     -0.43602189    -0.03984626    -0.06499475    -0.32242344     0.19944318    -0.18173262
1665     -0.10125437     0.16766884     0.01855013    -0.38876350     0.01711457    -0.45977723
1666     -4.26330212    -0.67576549     0.08991556    -4.26852514     0.23372278    -4.21369200
1667     -0.44194935    -0.08832626    -0.10211668    -0.32192022     0.21147057    -0.20827772
1668     -0.24168380    -0.14267544     0.16800480    -0.36649124    -0.10223092    -0.31674048
1669     -4.11341705     0.42699312     0.25103153    -3.86906654    -0.27858311    -4.74357009
1670     -0.46492088    -0.00818342     0.01027118    -0.09489265    -0.17214727    -0.39772248
1671     -0.11070317     0.10160972     0.12471274    -0.40416696     0.03078689    -0.40090009
1672     -3.62016337     0.20143722    -0.27978411    -4.97158902    -0.10125297    -4.19729196
1673     -0.08554326     0.03868380     0.11553416    -0.45310558     0.01065725    -0.40436465
1674     -0.36459696     0.02823954    -0.17492923    -0.46651178    -0.04980700    -0.13626610
1675     -4.99024253    -0.01050804    -0.13060908    -4.23486777     0.01312278    -3.53100735
1676     -0.47579645     0.01673958    -0.02183856    -0.28315900    -0.21545406    -0.20168307
1677     -0.45717841    -0.02064462    -0.02313634    -0.24997807     0.20401172    -0.22661897
1678     -3.98010339    -0.41801035    -0.45875060    -4.07053930    -0.07282136    -4.72566194
1679     -0.15154482     0.03722685    -0.19333012    -0.44421974    -0.02833270    -0.34359898
1680     -0.42527407    -0.14700047     0.01183363    -0.07429574    -0.05325550    -0.47858790
1681     -4.46068681     0.03623604     0.33472699    -3.59325108    -0.32163362    -4.71728852
1682     -0.31396157    -0.15865131     0.14321384    -0.29911124    -0.14397443    -0.35477095
1683     -0.33696479     0.18143452     0.03301585    -0.15203511     0.03924202    -0.44843433
1684     -4.25451381     0.02940580     0.07126996    -4.95284212    -0.24603053    -3.54731647
1685     -0.22598816    -0.02060670     0.19178058    -0.44523414    -0.02301633    -0.25215531
1686     -0.32535751     0.04361029    -0.20180095    -0.46865298    -0.06370426    -0.17846669
1687     -4.40104764     0.58274208     0.04672268    -4.33602239     0.37430133    -4.01031397
1688     -0.45739969     0.00259297    -0.02094439    -0.42599312     0.11800975    -0.05280685
1689     -0.22265293     0.23087060    -0.03101463    -0.27126259    -0.02298300    -0.46166492
1690     -3.71817593     0.41753707    -0.02791179    -4.41969540     0.39991174    -4.62687481
1691     -0.39101987     0.12666096     0.09001033    -0.23033114     0.18117240    -0.33518897
1692     -0.08354125    -0.01473143    -0.13427298    -0.45132170     0.01400111    -0.40573373
1693     -4.89760949    -0.11836519    -0.26244174    -3.96552539    -0.39410066    -3.90253857
1694     -0.42839029    -0.00299283    -0.12986815    -0.45512628    -0.00206524    -0.06405108
1695     -0.46101748    -0.07676179     0.00862106    -0.04655970    -0.07472287    -0.44850185
1696     -4.27677808    -0.36995602    -0.01622162    -4.38680517    -0.61503605    -4.08285621
1697     -0.41283040     0.05552340    -0.13207109    -0.40053277    -0.15679904    -0.14497525
1698     -0.17409418    -0.19061481     0.05976842    -0.32425958    -0.05010999    -0.43137251
1699     -4.35731688    -0.11058774    -0.40001342    -3.83587639     0.51035105    -4.58408769
1700     -0.19933471    -0.08798763    -0.17527998    -0.40632856     0.06730237    -0.33142740
1701     -0.43284515     0.11019404     0.01872085    -0.08323506     0.08999689    -0.45134239
1702     -3.62537578    -0.08656815    -0.11904716    -4.78788646     0.38190767    -4.32095191
1703     -0.34130761    -0.09386651    -0.16491032    -0.38381987     0.14763420    -0.20731690
1704     -0.10763239     0.08643012     0.16453895    -0.45054096     0.04715712    -0.38676575
1705     -3.96199160     0.30932384    -0.28833410    -3.87516741    -0.16213198    -4.92277646
1706     -0.45205525     0.00666926    -0.00448559    -0.02559106    -0.03433286    -0.46411404
1707     -0.04830151     0.02979831    -0.11140778    -0.46041469    -0.00890091    -0.44959008
1708     -4.22320436    -0.13907312     0.14718449    -4.89562278    -0.37388827    -3.65976881
1709     -0.37257138     0.03164426    -0.16942363    -0.45920733    -0.07011549    -0.12458263
1710     -0.16954797    -0.08682925     0.18380294    -0.44575245    -0.05842705    -0.33887049
1711     -4.89998653    -0.02437753     0.26357282    -3.75026136     0.39507012    -4.11522545
1712     -0.43141341     0.03270275     0.11578326    -0.41908743     0.10964867    -0.10463063
1713     -0.44566458    -0.06337465     0.00939936    -0.05264207    -0.02660933    -0.44110235
1714     -4.35767392    -0.27572973    -0.03240346    -4.82849625    -0.25441840    -3.56361968
1715     -0.29605835    -0.03334012    -0.18953442    -0.44399747     0.03344800    -0.18547153
1716     -0.30112600    -0.11315393     0.18399715    -0.40696978    -0.12268933    -0.25743954
1717     -4.09498733    -0.36488683    -0.36955340    -4.80861673    -0.09236261    -3.84990089
1718     -0.10059082    -0.17015383    -0.05956800    -0.39507446     0.02348426    -0.44847606
1719     -0.46719603    -0.00433267    -0.00909015    -0.45418467    -0.10133182    -0.03350411
1720     -4.32238955    -0.51706372     0.14750692    -4.51783894    -0.41781610    -3.91924030
1721     -0.18364298    -0.20065978     0.02676202    -0.31231995    -0.02421339    -0.44067439
1722     -0.45944872     0.00154418    -0.04027796    -0.44744981    -0.09498094    -0.05086433
1723     -3.64257670    -0.23983846     0.43893516    -4.54452159     0.24716497    -4.57783291
1724     -0.20055181    -0.17724856    -0.03005743    -0.30007169     0.03284438    -0.43040275
1725     -0.26908444     0.10260301     0.17679854    -0.39600480     0.10582569    -0.29665225
1726     -4.39528220     0.30363642     0.33586237    -3.61823112    -0.13436467    -4.72129579
1727     -0.21969566     0.16657958     0.12273584    -0.32011400     0.08135859    -0.39188553
1728     -0.42450434    -0.09310541     0.05086966    -0.12655333    -0.14975066    -0.39082562
1729     -4.80848031    -0.21503963     0.42568708    -3.92022434    -0.31398911    -4.03197123
1730     -0.41612621    -0.00928044     0.16439661    -0.46851427    -0.01932899    -0.09101571
1731     -0.44418525    -0.04173895     0.00856284    -0.04678676    -0.02391929    -0.43486652
1732     -4.51981469     0.08234475     0.38900213    -3.54468143     0.02157560    -4.71030530
1733     -0.30804747     0.17554990     0.12784152    -0.26710051     0.13221817    -0.37988228
1734     -0.38290383    -0.16125663     0.08131862    -0.16538827    -0.13639119    -0.41190816
1735     -4.78605964     0.44837258    -0.02581568    -3.94682226     0.37856076    -4.04448595
1736     -0.47316415    -0.00203837    -0.02858677    -0.42593114     0.12768886    -0.06107394
1737     -0.37691997     0.18428161    -0.02693737    -0.12431693    -0.04447429    -0.45295347
1738     -4.69761461     0.14268873     0.54547415    -4.08169464     0.29991447    -3.96713526
1739     -0.45691397     0.06170020     0.02840209    -0.08761736     0.12933039    -0.41325877
1740     -0.35988161    -0.03683380     0.16177958    -0.41517306    -0.06692445    -0.15103710
1741     -5.01255607    -0.05831203     0.06223499    -3.89001097     0.33071070    -3.87377650
1742     -0.48632964     0.00025912     0.03455421    -0.47255737     0.01939466    -0.01185831
1743     -0.47597619    -0.03227588    -0.00036845    -0.01637502     0.02271403    -0.46104998
1744     -4.42579742     0.13232212    -0.63255453    -4.03786876    -0.29884057    -4.30326409
1745     -0.25287826    -0.05387677    -0.21833781    -0.44157949     0.05129172    -0.25189250
1746     -0.46657129     0.04755065    -0.02202827    -0.05672289    -0.11952797    -0.43746160
1747     -4.15682354     0.35526433    -0.05263042    -4.03275622    -0.60453680    -4.56633771
1748     -0.11993374     0.15183114    -0.02798217    -0.37192646    -0.02185294    -0.44470143
1749     -0.42904437    -0.06550400     0.05568229    -0.21311432    -0.19669485    -0.30752841
1750     -3.55747190    -0.17438710    -0.00204750    -4.82113176     0.32458664    -4.38882154
1751     -0.27055037    -0.11763883    -0.17969106    -0.39514385     0.11993212    -0.28268522
1752     -0.16512948     0.06601451     0.19817237    -0.45884894     0.05138662    -0.33383756
1753     -3.69231958     0.23426912     0.27948661    -4.18408324     0.25806085    -4.88871541
1754     -0.40061738     0.15240779     0.05465873    -0.13085086     0.11983549    -0.44352621
1755     -0.07531072    -0.11127333     0.03278525    -0.40411786    -0.00511972    -0.44968510
1756     -4.58353175    -0.49984564     0.06796339    -4.19986935     0.39518091    -3.95731781
1757     -0.29059789    -0.22335635     0.00379646    -0.18927429     0.00214444    -0.45510851
1758     -0.45676858     0.01051658     0.08783815    -0.45226510     0.09039458    -0.04228153
1759     -3.56649975    -0.02829480     0.26282200    -4.23660503     0.06619374    -4.93811275
1760     -0.22136855     0.19226294     0.06178348    -0.26876713     0.05344124    -0.43927353
1761     -0.21924209    -0.21240297     0.02675983    -0.26403395    -0.01999267    -0.46775688
1762     -3.90231666     0.17899405     0.36930960    -4.97276506     0.04834063    -3.88717850
1763     -0.04517931     0.06930133     0.02267045    -0.45087573     0.00356931    -0.44462314
1764     -0.45340353     0.00269813     0.03752131    -0.47181878     0.00100333    -0.02998029
1765     -4.11880292    -0.28973646    -0.68460337    -4.43433931    -0.10495653    -4.22029369
1766     -0.36541503     0.07300430    -0.14326957    -0.36710121    -0.13713233    -0.21036079
1767     -0.25359484    -0.19387715    -0.07360882    -0.26941861     0.05988574    -0.42972083
1768     -3.94412400     0.53172706    -0.40003841    -4.50005624     0.16046179    -4.31907604
1769     -0.30514754    -0.01619168    -0.20722609    -0.45665654     0.03547860    -0.18272791
1770     -0.26721421     0.20884811     0.07737155    -0.25918736     0.08906699    -0.42988297
1771     -3.81718081     0.33705678    -0.44868611    -4.43214195     0.27902187    -4.52948993
1772     -0.25586785     0.22282037     0.04741638    -0.23938108     0.06107847    -0.45768365
1773     -0.28021834    -0.10383484    -0.21195037    -0.42559767     0.11733383    -0.27158913
1774     -3.66251752    -0.25082000    -0.38830730    -4.24085977    -0.06339821    -4.84794832
1775     -0.15184361     0.13042670    -0.12720480    -0.38591239    -0.05754212    -0.40699905
1776     -0.31304524    -0.18554600    -0.01065818    -0.17210899     0.00584031    -0.45294515
1777     -3.85299974     0.29855765    -0.41348422    -4.04633364    -0.12637704    -4.83688615
1778     -0.41143875     0.11024767    -0.01942175    -0.07386101    -0.04743646    -0.45133945
1779     -0.09293692    -0.06546044    -0.13033940    -0.43092910     0.02291075    -0.41342562
1780     -4.27579478     0.26700282     0.26532802    -4.61982189    -0.47303332    -3.85972848
1781     -0.36842888     0.13585179    -0.13752605    -0.30754014    -0.18692322    -0.27347078
1782     -0.20113493     0.03220974     0.23539288    -0.47999700     0.01762506    -0.27889414
1783     -4.03146700    -0.17128175    -0.17710385    -4.13732938     0.61067826    -4.59232483
1784     -0.43042109     0.09959250     0.06477592    -0.17349152     0.20244393    -0.34596291
1785     -0.05069864    -0.10338470    -0.09718454    -0.45191698     0.03100590    -0.46109439
1786     -4.78471386     0.42751020     0.14984825    -3.60608647    -0.20344358    -4.40007420
1787     -0.37568100     0.13956212     0.08333162    -0.21155706     0.13426425    -0.36519215
1788     -0.45351905     0.00363323     0.00490612    -0.24362477    -0.19614012    -0.25411984
1789     -4.17646849    -0.20896413     0.08037095    -4.88176588    -0.34687064    -3.69922945
1790     -0.16971147    -0.12024350     0.19157691    -0.44497016    -0.07688663    -0.35611076
1791     -0.34189203     0.01900387    -0.19272766    -0.46520359    -0.04157450    -0.13116000
1792     -4.39112023    -0.68988957    -0.20405439    -4.07267827    -0.07857816    -4.29230083
1793     -0.31456673    -0.10600686    -0.17228026    -0.38030378     0.11652851    -0.24132181
1794     -0.40919434    -0.12657149     0.08603197    -0.22305859    -0.18357910    -0.32481971
1795     -4.08718430    -0.67307123    -0.14647084    -4.39697389    -0.18702455    -4.27177366
1796     -0.37558657    -0.12673605     0.12255271    -0.29674017    -0.17976339    -0.27156312
1797     -0.24288403    -0.10279965    -0.20584649    -0.43085373     0.08250646    -0.28133523
1798     -4.88535910     0.02648129    -0.40668893    -4.19484985    -0.12570989    -3.68428451
1799     -0.46095082     0.05814393    -0.04698478    -0.17894429    -0.20311584    -0.31216525
1800     -0.44339000    -0.05884464    -0.09762693    -0.34184452     0.18451050    -0.16651842
1801     -4.01649144    -0.59407254    -0.46404573    -4.43082259    -0.01689802    -4.35289792
1802     -0.30667922    -0.00448063    -0.18008619    -0.43748844    -0.00617845    -0.19607827
1803     -0.28396871    -0.20280678     0.04192391    -0.24120463    -0.05522072    -0.44656867
1804     -4.14618898    -0.68944191    -0.05014894    -4.45116202     0.10301750    -4.14843748
1805     -0.38019987    -0.08555148    -0.15457311    -0.39461256     0.14549387    -0.16785730
1806     -0.26142807    -0.15918203     0.16591126    -0.35885706    -0.12113089    -0.32757140
1807     -4.16165617     0.04113967    -0.29889665    -4.39116136    -0.67070240    -4.22970888
1808     -0.43371533    -0.10162829     0.08908660    -0.25501801    -0.21725187    -0.29083458
1809     -0.11091397     0.05733455    -0.16724680    -0.45246075    -0.03643081    -0.38301466
1810     -4.20206299    -0.13733808     0.15745598    -4.98203171     0.08647941    -3.58351137
1811     -0.36444719    -0.03645484    -0.18483287    -0.46917692     0.06278839    -0.12630788
1812     -0.16699596    -0.04024216     0.20596906    -0.46948966    -0.02503575    -0.31379819
1813     -4.21903615     0.49880938     0.19045102    -4.61716944     0.36910899    -3.91013181
1814     -0.46010812     0.00241304    -0.02229160    -0.45076693     0.08898536    -0.04390012
1815     -0.14761796     0.18536570     0.02122238    -0.34434991     0.01669245    -0.43840403
1816     -3.56372635     0.18998461     0.06082979    -4.21971849     0.13091947    -4.98148751
1817     -0.32664674     0.20399618     0.03628544    -0.17199932     0.05458470    -0.47328126
1818     -0.11436797    -0.15702575    -0.01830108    -0.36277972     0.01169039    -0.45374132
1819     -4.30779037     0.05227731     0.14752673    -3.67528280     0.49467138    -4.78721765
1820     -0.33024069    -0.17493780    -0.04042630    -0.17399272     0.07160152    -0.43912740
1821     -0.24051416     0.17539549     0.10606095    -0.30114573     0.09251159    -0.41037179
1822     -4.37991485    -0.25429959     0.29376280    -3.65417154     0.30602183    -4.72363867
1823     -0.23028859    -0.20680839     0.07532051    -0.27138096    -0.05785235    -0.44425152
1824     -0.39335656     0.13041042     0.09307558    -0.19926378     0.17258465    -0.35819304
1825     -4.22198734     0.61833082     0.03837287    -4.23613557    -0.40040675    -4.28216918
1826     -0.17734943     0.16181941     0.10451507    -0.34694653     0.05460884    -0.39516790
1827     -0.46414920     0.03655018    -0.03761590    -0.32070439    -0.21314368    -0.18132745
1828     -4.64543139    -0.35700136    -0.25842587    -3.68274508    -0.33776470    -4.43373326
1829     -0.32438537    -0.18736541    -0.07822437    -0.20781277     0.09289820    -0.41912886
1830     -0.43314021     0.05626790    -0.07332474    -0.27075701    -0.19617831    -0.23777285
1831     -3.63684728     0.25514311     0.22850420    -4.54036378     0.42520612    -4.62116360
1832     -0.06233023    -0.06420479    -0.05964535    -0.44372630     0.01743044    -0.44660425
1833     -0.38192663     0.11604187     0.10547107    -0.27257005     0.17811533    -0.30647342
1834     -4.05669716    -0.67252498     0.00009844    -4.40092152     0.28195744    -4.30003204
1835     -0.18583107    -0.13401231     0.14421346    -0.38536659    -0.06567340    -0.36198721
1836     -0.41135687    -0.08739011    -0.10819702    -0.33554396     0.18309419    -0.21134115
1837     -4.71097660     0.58332002    -0.12681606    -3.84015312    -0.14446110    -4.22355427
1838     -0.42269363     0.06561356    -0.10146277    -0.35237032    -0.16371644    -0.16722850
1839     -0.41271273     0.13916603     0.06892757    -0.17047714     0.15428633    -0.37988782
1840     -4.17470876     0.08685387    -0.31812872    -4.04952418    -0.60982094    -4.54754662
1841     -0.40606691    -0.12129761     0.05376795    -0.14403187    -0.15651557    -0.38993458
1842     -0.12548281     0.09878852    -0.17481072    -0.44957456    -0.05570768    -0.40137223
1843     -3.96850114     0.03606780    -0.39468409    -4.83098395     0.38591938    -3.96856017
1844     -0.04108304     0.04697353    -0.10220818    -0.48809800    -0.00478312    -0.45963225
1845     -0.43845131     0.00999896     0.01444493    -0.38244484     0.15935226    -0.10622409
1846     -3.92217852    -0.21390721     0.53122566    -4.63211737     0.31428216    -4.20680224
1847     -0.42061951     0.05687012     0.11167524    -0.36861735     0.17574124    -0.16581775
1848     -0.11969927    -0.17073487     0.03810074    -0.37249087    -0.01054822    -0.44887843
1849     -4.13125543     0.00397964     0.30736326    -4.96173977     0.22000640    -3.67509842
1850     -0.10480286     0.00720100     0.15963478    -0.46860613     0.00644847    -0.38108532
1851     -0.41782822    -0.02054680    -0.10013848    -0.44675280     0.07467124    -0.07839402
1852     -4.52045876     0.53710302     0.03541040    -4.14863054    -0.45001968    -4.09031766
1853     -0.45688090    -0.01065749     0.04907337    -0.40297184    -0.14882422    -0.08795545
1854     -0.26538281     0.22127535     0.02765609    -0.22969111     0.02238759    -0.45396681
1855     -3.73685519     0.10130582     0.38615019    -4.95608256    -0.10776087    -4.05870344
1856     -0.05848292     0.05958872    -0.03888212    -0.44418921    -0.00863718    -0.43365737
1857     -0.40867551    -0.01285937     0.11609770    -0.45466547    -0.04928970    -0.08351749
1858     -4.99747981     0.09954288     0.05409805    -3.90566009     0.40785669    -3.88443195
1859     -0.46781487     0.00215102     0.01056078    -0.44995989     0.03514676    -0.03888197
1860     -0.46211635     0.03598412     0.00371345    -0.04445666     0.04018172    -0.44575016
1861     -3.93599481     0.12455528     0.38725291    -4.68043015    -0.44629122    -4.13999875
1862     -0.47905072    -0.01601113     0.03294225    -0.35329150    -0.22336591    -0.14068295
1863     -0.04289891     0.11935105     0.04982233    -0.43841961     0.00621223    -0.45919148
1864     -3.67092615    -0.29274128    -0.22256446    -4.13882835    -0.02996171    -4.96190391
1865     -0.08544984     0.11197397    -0.08184974    -0.41113913    -0.02607250    -0.44434508
1866     -0.37887450    -0.17217245    -0.00167743    -0.10795578    -0.00381660    -0.47678061
1867     -4.94288849    -0.26173462     0.05744365    -3.63994372    -0.23906758    -4.16589873
1868     -0.46762945    -0.07363501    -0.02472944    -0.08539427     0.13429620    -0.41850168
1869     -0.44108589    -0.02058310     0.03387642    -0.34915541    -0.15392784    -0.13023128
1870     -3.82653635    -0.03323189     0.38432234    -4.96205047     0.18651603    -3.98111865
1871     -0.02565517    -0.04341322     0.01020059    -0.47914349     0.00225325    -0.46905287
1872     -0.43176773     0.00983104     0.05608206    -0.43973353     0.08107952    -0.06131208
1873     -4.60753838     0.42197630    -0.04774329    -4.31664800     0.44811434    -3.81377768
1874     -0.32816357     0.19933065     0.06784646    -0.20503468     0.09951643    -0.42591137
1875     -0.40287772     0.00293760    -0.12208090    -0.43965508     0.01815717    -0.07952336
1876     -4.05201675     0.62154298     0.02256850    -4.47349802     0.31982251    -4.21752135
1877     -0.43645276     0.06788563     0.09893731    -0.36431426     0.18861663    -0.16218242
1878     -0.15840191     0.13904929    -0.13749739    -0.38924286    -0.05795989    -0.37726290
1879     -4.47960694    -0.27049986     0.24867280    -4.08063304     0.60571730    -4.19216001
1880     -0.31188802    -0.19681215    -0.04008546    -0.18779460     0.06864097    -0.43646013
1881     -0.35061088     0.06731233     0.18325833    -0.41775887     0.11877242    -0.18669506
1882     -4.17958462     0.57187993    -0.36315970    -3.97900906     0.11652784    -4.58519455
1883     -0.19938421     0.06862235    -0.18128939    -0.41847567    -0.04214903    -0.31324893
1884     -0.42740379     0.09341707     0.02784651    -0.11634944     0.13247077    -0.40359603
1885     -4.68620710    -0.40253196    -0.44670962    -4.07963116     0.26226102    -3.98274571
1886     -0.41220355    -0.00175396    -0.12856837    -0.44410506    -0.00905322    -0.08974065
1887     -0.39835686    -0.13075240    -0.01912928    -0.10518316     0.03614926    -0.43091590
1888     -3.79864736    -0.38236491     0.31249697    -4.86026272     0.03790713    -4.09645001
1889     -0.10068083    -0.15306895    -0.09112902    -0.42218805     0.03914964    -0.44558649
1890     -0.38801467    -0.00195175     0.14061168    -0.45561008     0.01104456    -0.08595082
1891     -4.95304187    -0.16328174    -0.13774255    -4.29698371    -0.09451860    -3.52390248
1892     -0.46312470    -0.05666870    -0.08183452    -0.34095212     0.19657555    -0.17349170
1893     -0.45087416    -0.03305251     0.02626120    -0.23227841    -0.19916609    -0.24979360
1894     -4.87105971     0.35738228     0.04321957    -3.74959563     0.30972186    -4.10519665
1895     -0.41692526     0.11278208    -0.02804363    -0.10062185    -0.08435878    -0.41510462
1896     -0.45036241     0.01457724     0.02250909    -0.37861889     0.14100254    -0.10422035
1897     -4.38762329    -0.15558832    -0.35593696    -3.62017824    -0.20134296    -4.76187706
1898     -0.36864944     0.16797937    -0.10921582    -0.20980236    -0.16193701    -0.38779553
1899     -0.25822845    -0.21480226    -0.09239357    -0.25427098     0.08312616    -0.44425444
1900     -4.52854224     0.39450543    -0.43281572    -4.53750064     0.01466208    -3.70820594
1901     -0.49767300     0.00396348    -0.00977712    -0.43447191     0.16119982    -0.07727261
1902     -0.26669336     0.16950771    -0.10335597    -0.28204748    -0.09198326    -0.37050647
1903     -3.70618484     0.11369722    -0.45857990    -4.25801656    -0.19015485    -4.82315757
1904     -0.34601369     0.17126241    -0.07584362    -0.18513572    -0.11444638    -0.42185684
1905     -0.13177087    -0.17158972    -0.08044442    -0.37414266     0.03643529    -0.45756814
1906     -4.40950031    -0.32758679    -0.54573587    -4.54116081    -0.12923393    -3.81674625
1907     -0.24340352    -0.17166079    -0.12874476    -0.32714925     0.09255034    -0.37863809
1908     -0.45175087     0.00914829    -0.03430139    -0.36333393    -0.17235438    -0.13128305
1909     -3.66647347    -0.37610154    -0.00549096    -4.86543396     0.17056629    -4.21947836
1910     -0.29266347    -0.09477092    -0.19820785    -0.42975741     0.10818277    -0.23361661
1911     -0.18411985    -0.03470025     0.20880386    -0.46311609    -0.02044422    -0.29159530
1912     -4.17501256    -0.05280109    -0.18364244    -4.82156940    -0.43972023    -3.73233741
1913     -0.17178876     0.03281233    -0.21257952    -0.47635097    -0.02995650    -0.31692566
1914     -0.33521317    -0.07287608     0.15183600    -0.39256247    -0.11938763    -0.18596897
1915     -4.33911852    -0.50596811     0.24339715    -3.86477377     0.33444149    -4.55471122
1916     -0.19561327    -0.18161830     0.12776834    -0.35162909    -0.07407490    -0.41625440
1917     -0.44574436     0.01999244     0.02571947    -0.19158145     0.20262380    -0.29615649
1918     -3.66075118    -0.48750619     0.19560966    -4.40343066     0.23774697    -4.66175872
1919     -0.14529125     0.01284991     0.15347127    -0.43826218     0.01485162    -0.36396558
1920     -0.31433160    -0.13906207    -0.06380180    -0.23576930     0.09825348    -0.37586060
1921     -3.54637377    -0.00873929    -0.11087991    -4.66923039    -0.38834338    -4.50720878
1922     -0.27319011     0.10989178    -0.14772547    -0.34957835    -0.11891288    -0.28259040
1923     -0.15158185    -0.14705267     0.15049517    -0.41619615    -0.07613643    -0.40899992
1924     -4.72261284     0.12480416     0.35593348    -3.51557622    -0.00965646    -4.52284049
1925     -0.37440535     0.14140257     0.11539541    -0.24556333     0.16198734    -0.33825405
1926     -0.41404696    -0.09932054     0.07094666    -0.17869352    -0.16605282    -0.34366045
1927     -4.35320841     0.07864011     0.48356501    -4.06124848    -0.50192458    -4.35477349
1928     -0.18941703    -0.00508120     0.23530058    -0.47179117    -0.01184944    -0.29355853
1929     -0.45690943     0.11614146    -0.03492537    -0.08320614    -0.15122090    -0.43792097
1930     -4.27584426    -0.17264081    -0.60955388    -4.41645714    -0.32707937    -4.04222239
1931     -0.45029865     0.02690903    -0.04064795    -0.26152710    -0.21167365    -0.23266204
1932     -0.19951285    -0.13926564    -0.14921695    -0.36959620     0.07286664    -0.36023871
@POLARIZABILITIES
ORDER 1 1
1932
1         5.19305835     0.01494692     0.36166393     4.31258567    -0.21883239     4.19840544
2         0.82458236    -0.22310186    -0.61462107     0.42854586     0.62909908     2.57094758
3         0.63174561     0.48934178    -0.08992633     2.97230950    -1.03920955     0.65960191
4         4.72550909    -0.58654637    -0.07459730     4.42433133     0.25020625     3.99811196
5         0.48053718    -0.17828125    -0.02319521     0.57864208    -0.59957237     2.66531170
6         1.58671719     1.05796532     0.54631366     1.71898369     0.67973411     0.58364912
7         4.41803295     0.39742225     0.21912804     4.53897851     0.52185749     4.53521673
8         2.64105504    -0.61046981    -0.88613403     0.61967385     0.43849421     0.78464434
9         0.33510572     0.18376639     0.01402652     1.57781680    -1.20356426     1.94649757
10        5.12384661    -0.01179467    -0.42564736     4.16847446    -0.09161696     4.31765083
11        0.96100122     0.27826571     0.82466667     0.41161189     0.63242636     2.55458305
12        0.61582854    -0.44871630     0.02549417     2.84008465    -0.91110891     0.60130626
13        4.17414128    -0.23018266    -0.34601532     4.24110584     0.60440215     4.53806125
14        1.34222232     1.11997530    -0.48763632     1.77825100    -0.30789428     0.60592890
15        1.81135199    -0.57571133     1.05906212     0.54827328    -0.24084229     1.35832277
16        4.20216345    -0.07270486    -0.10452575     4.96345545    -0.51437115     4.61793552
17        2.11872004    -0.90216049    -1.24938210     0.89143172     0.42525536     1.17083737
18        1.05651399     0.75905280     1.05649790     1.18092938     0.79228498     1.71718619
19        5.18376242    -0.27185780    -0.05298802     4.03733825    -0.10061759     4.04467473
20        0.62684495    -0.00176763     0.22569598     0.52430659     0.78158557     2.64634333
21        0.68292743     0.37553056    -0.23900767     2.41470891    -1.09560663     0.80907792
22        4.04604012    -0.16924022     0.17642547     4.24269026    -0.38780378     5.06616182
23        0.47200358     0.66623589     0.30462686     2.56093193     0.67078459     0.83040748
24        2.52736264    -0.81432994    -0.72630138     0.57167052     0.15045545     0.81637261
25        3.87310877     0.30525977     0.13060584     4.91953175     0.41147183     4.23461074
26        1.31131315     0.36997182    -1.20589949     0.62416991    -0.23129717     1.83184183
27        1.33525637    -0.68553181     1.04820246     1.09683965    -0.60998173     1.30957249
28        4.61898948     0.22389857     0.59581451     4.24704677     0.30113195     4.37313969
29        0.59685831     0.52809138    -0.26273167     1.56699829    -1.14821539     1.58601010
30        1.51471476    -1.17664589    -0.39883975     1.76043698     0.71432980     0.66046450
31        4.03856515     0.04937196     0.13331946     4.23868875    -0.08702143     5.27554204
32        2.87461684     0.61341469    -0.18513634     0.39056491    -0.08061128     0.62881135
33        0.26694737    -0.27461709     0.01240465     3.17529503     0.22821343     0.61055382
34        4.06252696     0.05435632    -0.56862900     4.15860465    -0.00678307     4.88941499
35        0.70866512    -0.86650410     0.02152576     2.55054053    -0.37669386     0.60740712
36        1.67038279     1.02641778     0.56533207     1.12408093     0.54074333     0.93807294
37        4.28527017     0.46215430     0.01152425     5.00395429     0.19747011     4.02247851
38        0.50068722     0.16485394    -0.67880775     0.53992967    -0.03895511     2.82063499
39        2.51887645    -0.95538645     0.26746144     1.07865844    -0.07280210     0.27616136
40        4.46611525    -0.21102780    -0.38422598     4.50386907     0.31280980     4.99583050
41        2.08196154     1.42437231     0.10050781     1.52125474     0.31715208     0.49377860
42        0.76314572    -0.95172555     0.57153715     1.92699939    -1.18917305     1.49265230
43        4.15174027    -0.04122314     0.18771335     4.59780940    -0.59291281     4.72794136
44        3.02928398     0.54951650     0.00116211     0.51572093    -0.18303943     0.44021515
45        0.25193329    -0.07094094     0.00925785     1.97536770     1.20678224     1.66820110
46        4.08654548     0.17208885    -0.33606796     3.96800710    -0.08095494     5.11486623
47        2.33816739    -0.86151471     0.43808577     0.63049157    -0.26769548     0.73931634
48        0.85906081     1.11202030     0.19898438     2.33560838     0.53052194     0.71885331
49        4.08117548    -0.02633986     0.49056106     3.70540598    -0.33125232     4.74385455
50        0.53502719     0.53909800     0.19304535     2.34954945     0.15798560     0.59236825
51        2.26697731    -0.04467509    -0.83514665     0.31649141    -0.05486313     1.02818899
52        4.28970905     0.34613513    -0.00179251     5.05713221    -0.32101567     4.07673920
53        2.54123492    -0.84721936    -0.59882229     0.95502242     0.16387806     0.43001969
54        0.83610161     0.20809898     1.06696124     0.57313522     0.13734924     2.51849919
55        4.81839129     0.53498359    -0.27523268     3.94010229    -0.05316828     3.97460332
56        0.94482426    -0.27114332     0.71350171     0.75107788    -0.84604958     1.89498353
57        0.61998204    -0.18950998    -0.34808845     1.69281649     1.16948457     1.35407185
58        4.10124780     0.43266625    -0.32409912     4.79129040    -0.31166425     3.98660845
59        2.29910239    -0.90597795    -0.00960401     1.06523476    -0.11770895     0.33078279
60        0.35724041     0.11015390    -0.08322821     0.89963325     0.79963051     2.43792852
61        4.03535161    -0.29827943     0.24308055     4.99681348    -0.22279415     3.85964967
62        0.33928263    -0.08034144     0.06888427     0.72487709     0.47011703     2.55513815
63        2.60119178     0.70066956     0.27133874     0.84172204     0.02412132     0.34330095
64        4.88893976    -0.54619635    -0.06347185     4.41575611    -0.12407270     4.00036913
65        1.24843408     0.95769717     0.38935675     2.09030521     0.58762628     0.46596942
66        0.65919480     0.07215865    -0.60912231     0.69271803    -0.88058420     2.59125296
67        4.43049991     0.23764262    -0.58825810     3.93398023     0.11382138     4.70060337
68        0.79187763     0.89318243     0.22161358     2.35839385     0.84063919     0.82456369
69        1.72303479    -0.55164544     0.83477579     0.56231548    -0.45484222     1.30395874
70        4.29208306     0.23503893     0.65266938     3.97482651     0.34916752     4.32195885
71        1.71665981    -0.87167979    -0.58631735     1.00675670     0.63069100     0.86412159
72        0.45344321     0.30978207     0.01762005     1.98219290    -0.96625994     1.10545540
73        4.51723443     0.44451884     0.24778281     4.66968167     0.41660151     4.02156377
74        2.23668824    -0.87677201    -0.84905937     0.98798620     0.59828058     0.74536696
75        0.51918212    -0.18065255     0.54135772     1.31037049    -1.04751886     1.85574119
76        4.40469196     0.39402541    -0.08732329     5.07687024     0.06069431     3.87887130
77        0.32717278     0.14411307    -0.12226245     0.57010209     0.02370641     2.82064526
78        2.76436550    -0.99835769    -0.23377329     1.04296451     0.11227907     0.26334884
79        3.82557276    -0.15526893     0.00632483     4.57453534     0.59752080     4.57424576
80        2.45676255    -0.52287501     0.73572079     0.56866494    -0.00337087     0.70848332
81        0.40338126     0.37176053    -0.40191174     1.69270419    -1.04471170     1.63849813
82        4.57857427     0.67340506     0.08568837     4.55572206     0.03470640     4.13613298
83        0.67459805    -0.15742304     0.75034597     0.86792518    -0.96305930     2.38984323
84        1.36743751    -0.65721312    -0.91973402     1.19973255     0.87518605     1.20618259
85        4.70175462    -0.52632111    -0.20501048     4.65029827     0.21988896     4.06753875
86        0.45209267    -0.04915139    -0.34103333     0.92846585    -1.01351659     2.45359894
87        1.89739891     1.16340578     0.53436866     1.59483567     0.59770606     0.48236553
88        4.21300024     0.45646713    -0.20989264     4.47094457    -0.55490446     4.26086610
89        2.43264554    -0.71394488     0.59173207     0.76853033    -0.39728924     0.58483130
90        0.38536473     0.28049851     0.16266502     1.19141721     0.97980793     2.07724312
91        4.39959986    -0.31495930    -0.43535216     4.56118449     0.43819597     4.47477224
92        0.36683500    -0.28695522     0.07407959     1.62432356    -1.24177052     1.90031609
93        2.31962500     1.13014085     0.34416228     1.15217632     0.41994323     0.48218187
94        4.94986744     0.46610936     0.21078441     3.90741144     0.10360168     4.17003620
95        0.65851166    -0.24092123     0.30853993     1.94289537    -1.05399797     1.03746643
96        0.85859308    -0.18127881    -0.75351800     0.57816283     0.76898714     2.44597386
97        4.92302054    -0.44132307    -0.23897411     4.07671616     0.28729210     4.12759007
98        0.93373969     0.04952069     0.90717839     0.38045816     0.44128817     2.61785563
99        0.90032020     0.72810841    -0.24469706     2.40042051    -0.31351787     0.36135062
100       4.29151058    -0.35828491    -0.09221827     5.03995951     0.30583800     4.03865962
101       0.91687436    -0.19239292     1.11376742     0.55536070    -0.04964818     2.36968383
102       2.39136262     0.91646111    -0.75919102     1.04006417    -0.27445639     0.51382116
103       4.04149313    -0.02866189    -0.07303490     4.80718526    -0.62206835     4.24100212
104       2.43493813     0.51268450     0.83976870     0.63646880     0.03671001     0.69840785
105       1.05860020    -0.66105001    -1.01454204     1.07228208     0.68953260     1.66195045
106       4.65398538    -0.23868710     0.60785743     4.02022505    -0.06818483     4.49119689
107       0.56336639     0.46410218     0.20092084     2.81364806     0.08795682     0.40824099
108       1.42819677    -0.40878569    -1.08046106     0.39615114     0.41954486     2.00836967
109       3.99292803    -0.15173841     0.04601947     4.92165294     0.50733311     3.87825373
110       2.86956863     0.27091884    -0.01976862     0.59363474     0.11153119     0.32008789
111       0.39154511    -0.19908499     0.42516080     0.86443086    -0.59679616     2.27560470
112       4.19639218    -0.13689637     0.50796469     4.24404298    -0.12328449     4.99975772
113       0.83209191    -1.05482552    -0.31359540     2.29741295     0.83822557     0.90458742
114       1.75647781     1.23005075    -0.33249601     1.36656747    -0.47085762     0.70099305
115       4.00039873     0.13458745    -0.19975127     3.88311590     0.02085538     5.15917581
116       2.80177850    -0.13179387     0.36577053     0.28492071    -0.02255252     0.68163370
117       0.40583333     0.53904312    -0.03545316     2.73850592     0.09321969     0.61581001
118       4.62380726     0.50648683    -0.35283481     4.53813726    -0.25351204     4.12130044
119       0.65633460    -0.41919942    -0.62938543     1.76895096     1.20477465     1.46875867
120       1.68729988    -0.62649788     1.00561943     0.87869020    -0.77350383     1.24164968
121       3.95615529    -0.44807704    -0.34291466     4.75225824     0.29777986     3.96787458
122       2.19324945     0.69771296     0.22534206     0.91683634     0.22560888     0.38837994
123       0.40025987     0.04053621    -0.35860983     1.00445837    -0.89270569     2.31388632
124       3.95076550     0.02220431     0.11951322     3.82165772     0.42499882     4.99003992
125       1.95078007     1.04802773    -0.48015134     0.95405141    -0.21735743     0.74798761
126       1.42572246    -1.17926109     0.29777393     1.54914386    -0.17274380     0.65504201
127       4.89633375    -0.31573133     0.34903821     4.07446944    -0.32462758     4.14637266
128       1.04385712     0.93414151    -0.08597372     2.37824092    -0.42293083     0.41777911
129       0.88222062    -0.22410803    -0.75380396     0.38888093     0.26935639     2.49179134
130       4.25341722    -0.40625552     0.09354885     5.11901453    -0.13514380     4.20401641
131       2.75278372     0.83723975    -0.14381209     0.92640975    -0.11563591     0.23966033
132       0.29685407    -0.07171407     0.30498803     0.64694628     0.51215757     3.07643717
133       3.94955899     0.24229722     0.22584758     4.09176995     0.63860307     4.58328356
134       1.00741983     0.81705925    -0.70639028     1.21861773    -0.69486243     1.36404268
135       2.11668577    -0.95809341     0.17042982     0.95351648     0.10167748     0.50392996
136       3.90704324    -0.09253935     0.03993425     4.88746643     0.53223071     4.44769120
137       0.94575659    -0.68082663     1.05051028     1.10261250    -0.81348851     1.89757562
138       1.93998846     0.73449964    -1.00797990     0.83619669    -0.25706413     0.94120593
139       4.48735196    -0.70703157    -0.04594395     4.49562008    -0.01865223     4.16260258
140       0.80424568     0.22203734    -0.84436540     0.84743681    -0.88374369     2.25947520
141       1.16388492     0.50376829     0.88825955     1.11334133     0.86309123     1.43903729
142       4.00747795    -0.43644078    -0.39137059     4.76026696     0.29540171     4.55779661
143       0.35275123     0.18156641    -0.40425921     1.74951307    -1.39822902     2.07838876
144       2.15389509     0.20879662     0.88846974     0.52181414     0.33744818     0.90527970
145       4.30793632    -0.17608820    -0.32692698     4.45665417     0.54174592     4.72845246
146       1.66441338     1.33583537    -0.50321952     1.77770232    -0.25953937     0.55729125
147       1.71080125    -0.78769175     1.10528720     0.71240334    -0.44313002     1.46422879
148       3.89894431    -0.02886707     0.43206238     4.00173959    -0.00209552     5.03169957
149       1.78736871    -1.12439030    -0.40300285     1.12277891     0.38516860     0.76933542
150       0.78640605     0.99730913    -0.04689921     2.33025692    -0.31986506     0.63057978
151       4.14689170    -0.25639971     0.46799980     4.52027407    -0.45667684     4.53489265
152       2.41156959     0.52293146    -0.67838817     0.57427967    -0.38414026     0.72999928
153       0.37650134     0.23853683     0.34964099     2.14374505     1.19528724     1.41806403
154       3.67942012     0.20189474    -0.09294886     4.03106491    -0.47230604     4.85078004
155       0.71388754    -0.77887251    -0.36022460     1.91520595     0.49304373     0.83752560
156       1.88470126     0.97793373     0.63229115     0.92982854     0.27846990     0.83449139
157       3.81289498    -0.07089054    -0.42651687     3.90864023     0.04958822     4.98728443
158       0.90872679     1.02823556     0.02925278     2.07344589     0.25032878     0.62657124
159       1.58569516    -1.12762731     0.38038625     1.26504325    -0.40689196     0.77723981
160       4.79135949    -0.30449209    -0.54931416     4.35321819     0.12359396     4.40314848
161       0.60486482    -0.50500387     0.31728496     1.54531139    -1.32463303     1.87866610
162       1.30236046     1.08437270     0.35340678     1.96518746     0.77302861     0.66162309
163       4.17726334     0.32510003    -0.46101877     4.05798291    -0.58750889     4.07689301
164       0.51099610    -0.23348270    -0.35479150     1.75150623     0.77461214     1.05742629
165       2.03656205    -0.52792227     0.79047074     0.63634824    -0.45349627     0.91023091
166       4.07121847     0.06066911     0.02334402     4.89321144    -0.51393349     4.67061671
167       1.65683511     0.91048291     1.17664462     1.03328164     0.58128895     1.36878325
168       1.36358714    -0.89087386    -1.07586645     1.18756762     0.68110992     1.41112747
169       3.85733744     0.38110279     0.04496737     5.04986422     0.12185825     4.11689411
170       1.72091092    -0.16844253    -1.17878880     0.65043102     0.25837316     1.31705412
171       0.83556451    -0.19615451     1.02119447     0.73283856    -0.50998082     2.26291683
172       4.24070442     0.08085565     0.21308533     5.15572432     0.28970953     3.96261730
173       1.96483391    -0.52529955     1.36240838     0.75080992    -0.38180125     1.38158473
174       1.77163582     0.15009506    -1.21082079     0.62336448    -0.00759416     1.32378116
175       5.23375262    -0.22294362    -0.15570331     4.05780422    -0.11524640     4.23212683
176       0.57099935    -0.11586745     0.07156226     0.81843852    -1.21210091     2.72784680
177       0.71563812     0.42965274     0.12572835     2.54395261     0.82438767     0.52236614
178       4.18414751    -0.04352825     0.19672597     4.02903058    -0.41225636     5.06650079
179       2.82382197    -0.53729915    -0.62799915     0.38631101     0.03316122     0.73622600
180       0.65530089     0.88359161     0.29931778     2.39732867     0.43601804     0.71709611
181       3.77264518    -0.16576731     0.06518182     3.80249908    -0.46813655     4.86206302
182       0.38381424    -0.36611460    -0.11543649     2.16857453     0.62784467     0.90413189
183       2.59646899     0.04121113    -0.18348054     0.34927459    -0.11314955     0.60442524
184       4.34211044    -0.39760642     0.09255011     5.09889849    -0.09207711     4.02066290
185       2.43653775     0.69931208    -0.90530273     0.86845577    -0.38890591     0.64252754
186       0.79824496     0.19092274     1.03879390     0.75887753     0.63489109     2.36492361
187       4.06662043     0.30499228     0.03645138     4.33806291     0.42467744     5.03737175
188       0.92088598     1.09340977    -0.61673902     2.07752503    -0.94637843     1.16403163
189       2.50195598    -0.79722392     0.10878133     0.65377397     0.12311115     0.56189140
190       5.03514183     0.20391926    -0.42526465     4.03887188     0.06857461     4.11835724
191       0.57722290    -0.16538086    -0.15005713     2.90058438     0.47726009     0.39955114
192       0.89387288     0.05578864     0.74163113     0.27665271     0.00963906     2.60586493
193       4.89910248     0.53001696     0.17154544     4.60157812     0.04634074     4.22224960
194       1.52133213    -1.25063116     0.05166747     2.27564571     0.02128415     0.23867266
195       0.46957261     0.19937935    -0.10256786     0.45523224    -0.49571136     3.12285013
196       4.35022736     0.20755219    -0.50393085     4.57137709    -0.44194298     4.54226577
197       1.03145902     0.69753558     0.87550647     0.86383754     0.70273684     1.85902889
198       1.56999895    -1.37961503    -0.43544412     2.07240943     0.24215310     0.46771297
199       4.52837077     0.49912765    -0.41994149     4.50622176    -0.23732455     4.41839410
200       1.36794636    -1.15432966    -0.35377364     2.12063027     0.22553747     0.40278098
201       0.81359706     0.45928165     0.83679104     0.63420090     0.66405387     2.53592487
202       4.31871743    -0.65742628    -0.17701929     4.45291011     0.29974362     4.13539378
203       1.85590387     0.75558482     0.69954400     1.04569364     0.56655770     0.73791956
204       0.41286700    -0.14353325    -0.07210604     0.88320506    -0.89053465     2.47872173
205       4.09412674     0.01975612     0.04007580     4.34126421    -0.24161957     5.25751552
206       1.34430266    -1.37206297    -0.35952552     1.96640012     0.37549407     0.70674235
207       1.69757452     1.44924778     0.32566709     1.70904424     0.23215996     0.64691550
208       4.52525518    -0.50490143    -0.49816353     4.31961292     0.15994317     4.44024838
209       1.42109817     1.08959749     0.05833515     1.86503803     0.34305860     0.40844808
210       0.61377224    -0.51302781     0.49387366     1.13198338    -1.16704809     2.28919335
211       4.91393299     0.16498572     0.46845672     4.36212656     0.28601081     4.60822847
212       1.23852524    -1.25635090    -0.20069512     2.46474376     0.65093866     0.51127337
213       1.14165433     0.59092660    -0.97521316     0.64110289    -0.76781583     2.23454807
214       4.97050989     0.53197794    -0.12703445     4.21864496     0.15670924     4.12335083
215       1.07401163    -0.82835140     0.24825744     2.22103631    -0.50615379     0.39537738
216       0.56960040    -0.00050399    -0.38616607     0.66338516     0.93995521     2.83053501
217       4.30482110    -0.08468100    -0.06924176     4.21602577     0.05558065     5.33738145
218       0.23768439     0.09928232    -0.03138595     3.19810924    -0.13459499     0.60863214
219       3.25224507    -0.46774828     0.21473158     0.30177797    -0.01756251     0.60522216
220       3.74999167    -0.06563738    -0.06486152     4.37515211     0.27506339     5.14073639
221       2.36496559     0.80831578    -0.16310774     0.62201562     0.05680717     0.62450673
222       0.40274635    -0.63511032     0.19618173     2.86410562    -0.77971069     0.84242662
223       3.97496500     0.17818879     0.01439635     3.96159623    -0.15098323     5.19350470
224       0.90433704     1.16765220     0.14352244     2.39397906     0.22453737     0.62695107
225       2.48331735    -0.78355494    -0.08491047     0.55729443    -0.01412112     0.63572182
226       3.93025228    -0.03316916     0.18399905     4.21825030    -0.14530296     5.21320042
227       2.34659390    -1.00996579    -0.38976605     0.74626605     0.16091575     0.70395674
228       0.54375854     0.85699078     0.13084287     2.84340552     0.20181042     0.60719311
229       4.49010128    -0.55006049     0.07715851     4.74901576    -0.34622143     4.24930006
230       1.09471738     0.69744851     0.91081342     1.47868390     0.88818317     1.19911683
231       1.40237557     0.05718077    -1.39144321     0.47451499    -0.38522620     2.20313372
232       4.21191915     0.01427125     0.04961997     4.48320892    -0.68257198     4.59498540
233       2.49090871    -0.75751648    -0.76468331     0.69455153     0.10659306     0.73394777
234       1.25156344     0.93959499     0.84159197     1.38086193     0.66485887     1.20261740
235       4.50909341    -0.49795655    -0.40305181     4.48987515     0.30201113     4.25839750
236       0.76782381    -0.41929671     0.78866745     0.56720202    -0.54542925     2.49227988
237       1.44548227     1.17165137    -0.36784473     2.03328205    -0.21887343     0.37177206
238       4.69477810    -0.06073514    -0.66446785     4.04088366     0.10579516     4.23439067
239       1.21845348     0.69598383     0.70626619     1.02007017     0.90470076     1.46166488
240       0.56577885    -0.40366764    -0.00471833     2.44295633    -0.86851824     0.75640140
241       4.20479246     0.43615943    -0.34945156     4.40712130    -0.43395757     4.57987921
242       0.33415974     0.06179796    -0.14272764     1.91120807     1.23512768     1.63092294
243       2.32446027    -0.34397163     0.92520659     0.48779027    -0.37492263     0.95590981
244       4.29150129    -0.44943919     0.33956782     4.46102234    -0.44082641     4.49648211
245       2.01425001    -0.04902344    -1.24351172     0.38687413    -0.19127927     1.46418657
246       0.54130235     0.45413770     0.53947332     2.00089741     1.06392697     1.27294328
247       4.82505777     0.60952918    -0.01492388     4.21357793    -0.13126680     4.03061934
248       0.69990075    -0.18074304    -0.55606282     1.06218496     1.06068763     1.92248472
249       0.99597704    -0.52173124     0.78024732     1.29311951    -1.12240419     1.56670386
250       4.78429738     0.45330891    -0.25532872     4.63369309    -0.26912273     4.01658432
251       0.57423599     0.28493184     0.49303488     0.46205258     0.35865634     2.70307135
252       1.78595445    -1.35133923     0.08019868     2.03471790    -0.23630408     0.26080910
253       3.72190560    -0.28875533     0.16900982     5.00866105    -0.25813962     4.08808677
254       1.73164253    -0.05025733    -1.08229393     0.61215636    -0.11358404     1.15906378
255       0.80525714     0.33169909     1.00906499     0.86701234     0.67601996     2.16088132
256       5.03689627    -0.07413831    -0.39061325     3.82727962    -0.11197243     4.11119000
257       0.87845735    -0.03030153     0.73242406     0.27655347    -0.06054216     2.63650527
258       0.59264776    -0.07038615    -0.10414184     2.71745571    -0.33641009     0.36797005
259       4.42375213    -0.02487142    -0.00678069     4.45871856     0.01944942     5.40587120
260       0.74901911     1.20722986    -0.02351075     2.93548867    -0.03928576     0.58525313
261       2.66945856    -1.42293713     0.04452915     1.03720026    -0.01982985     0.58311794
262       4.12972811    -0.19939776     0.11231111     5.22657177     0.03332785     4.00071538
263       2.34750647     0.31351865    -1.05673994     0.67909397    -0.18671839     0.78553745
264       1.14325107     0.08106767     1.32230302     0.61124126     0.21396952     2.21531519
265       3.94702599     0.22640691     0.42848708     3.86165293     0.07684655     4.94856623
266       0.58524870    -0.68293749     0.11449614     2.34130566     0.04483705     0.60024468
267       1.98600989     0.97725666    -0.66295235     0.85383619    -0.41203770     0.92053941
268       4.45852981    -0.51787474     0.07541888     4.69783528    -0.36628984     3.91387734
269       2.25402852     1.09740721    -0.36087682     1.29163269    -0.33720477     0.37645138
270       0.43877723    -0.23281643    -0.25141785     0.62005903     0.44867593     2.57200144
271       5.01903400     0.20921609    -0.47262467     4.20978018    -0.05632216     4.31675360
272       0.99771933     0.25853728     0.90179289     0.32239506     0.39720424     2.60828981
273       0.63001913    -0.50689461    -0.16127417     3.06538528     0.06130272     0.29989273
274       3.79481080     0.09439468     0.01933878     4.99828990     0.43879498     4.13003703
275       0.99949370     0.43536423    -1.11393629     0.78182335    -0.47758344     1.95912645
276       1.76733665    -0.54833740     1.11608353     0.78537533    -0.27967675     1.10335796
277       4.74236361     0.19861980    -0.62037689     4.12355943     0.02082033     4.43406297
278       1.44997366     0.02988678     1.08810607     0.27076482    -0.03720547     2.05207631
279       0.47003593     0.01226625    -0.16642042     3.00794260     0.53262500     0.49360434
280       4.60519373     0.60373194     0.24436040     4.70243917     0.00641680     4.26020278
281       1.85197266    -1.15986656    -0.11394554     1.70431869     0.18893814     0.29321802
282       0.42081174     0.11353765     0.19910318     0.66003992    -0.77543353     3.05196934
283       4.42132500    -0.12545001    -0.33885909     3.96151636    -0.03111706     5.14861932
284       2.91756778    -0.17398304     0.92552158     0.26588393    -0.06437164     0.95207701
285       0.33313880    -0.21764587    -0.11434299     2.89534738    -0.11791144     0.58632278
286       5.02613442     0.39074155     0.15017904     4.13479352    -0.00655444     3.78430871
287       0.70156970    -0.35793797     0.38915280     1.91832589    -1.20897176     1.17137491
288       0.81996412    -0.35279653    -0.51470350     1.26590184     1.12760308     1.55079819
289       4.66250451     0.13747241    -0.60125546     4.04442139     0.05010538     4.63344469
290       0.44838008     0.13527775    -0.15815338     2.97865532     0.32123879     0.47159899
291       1.75887797     0.08166896     1.19344961     0.26856011     0.05829685     1.85474706
292       4.52285847    -0.29332728     0.61167481     4.22991785    -0.21937491     4.45912278
293       0.96993669     1.02148140     0.15316524     2.51466801    -0.08489698     0.39687624
294       1.10278748    -0.63041635    -0.85316703     0.73840370     0.74110600     1.93714364
295       4.40564362     0.39721442    -0.31164537     4.89239813    -0.32196788     4.21045043
296       1.80209058    -1.15863102    -0.86055379     1.57664658     0.57815286     0.68717009
297       0.87052252     0.32888652     1.01410041     0.52796578     0.23030291     2.41842754
298       3.94450250    -0.18296200    -0.06126762     5.18469061     0.21135141     4.25806323
299       0.80293124    -0.20877007     1.08361298     0.63002365    -0.26317829     2.53335280
300       2.04616466     0.47417826    -1.18376423     0.75045770    -0.27477019     1.06201059
301       4.24823970     0.61961692     0.16464436     4.69001760     0.24379966     4.07460269
302       1.91810012    -0.61164856    -0.93068842     0.87634856     0.56985430     0.89429366
303       0.45843680    -0.05650156     0.51593540     0.94677410    -0.92738148     2.38357310
304       5.26569203     0.00684888     0.15872271     4.07089540     0.08031807     4.15966287
305       0.60500389    -0.07284036     0.04433220     3.04336080     0.25639585     0.27009607
306       0.65246934    -0.00756000    -0.35295201     0.24039889     0.09161189     3.08230133
307       4.67264663     0.45311555    -0.16596763     5.01109135    -0.10548878     4.25512149
308       2.07174634    -1.23181084    -0.82421409     1.57667865     0.58599959     0.57084969
309       0.89037926     0.02182445     1.11367871     0.50971743    -0.38357412     2.62109925
310       5.14919099    -0.11558701     0.13774086     3.92223510    -0.14244347     3.85789789
311       0.65634169    -0.03961593    -0.24069942     0.27478329     0.01698104     2.72663876
312       0.64429519     0.27376648    -0.00683970     2.79548128    -0.38160704     0.32664351
313       4.11519853     0.36742962     0.09441137     4.79990096     0.51560834     4.21624880
314       0.31113711     0.20174708    -0.15305218     1.04888337    -0.91733473     2.40070154
315       2.72625297    -0.56264411    -0.43459944     0.67807859     0.26801239     0.42334737
316       4.21500342     0.15088746    -0.46826412     3.72218387    -0.22895554     4.83846043
317       2.21868222    -0.72959229     0.70769647     0.59480127    -0.39906112     0.91069889
318       0.66738067     0.75789419     0.17969310     2.01044397     0.70939813     0.89412241
319       4.53442447     0.04027427     0.71422255     3.98788740     0.11555493     4.29599236
320       0.96785910    -0.88974467    -0.29127581     1.94825538     0.85511192     0.83437390
321       0.87928534     0.70915102    -0.37758638     1.48725997    -0.94916954     1.21690001
322       4.73146833    -0.58687855    -0.20885175     4.07730970     0.24432001     4.06796934
323       1.27860774     0.92731609     0.20212550     1.90756551     0.45056346     0.41256264
324       0.60333273    -0.23917030     0.42813408     0.45374729    -0.43555077     2.72852370
325       4.26756119     0.00213165    -0.10386219     4.06627548     0.15068493     5.27951464
326       3.13202588     0.62080418     0.17808466     0.35870088     0.08966470     0.59552438
327       0.48507984    -0.80542030     0.08483023     2.74167185    -0.33805980     0.66411644
328       4.14932879     0.05863848     0.42302191     4.28984386    -0.06890630     5.14341445
329       0.59450788     0.95193915     0.04007987     2.98627424    -0.23435230     0.55620654
330       2.20436677    -1.00080720    -0.62364475     0.74636020     0.37102052     0.86954979
331       4.94845373    -0.31972454     0.41038941     4.71412925    -0.15029478     4.54723162
332       1.62301493     0.45078111    -1.26314989     0.57394680    -0.77605283     1.92016887
333       0.48511386     0.27277898     0.41930446     2.47622037     1.48405777     1.37817681
334       4.08206085    -0.32899037     0.10929559     4.65888728    -0.60680906     4.27944471
335       0.28629175    -0.02853437     0.13932018     1.34022611     1.02235349     2.02307396
336       2.72800211     0.26777327    -0.71495284     0.51578067    -0.26567623     0.59491194
337       4.55739992    -0.40067457    -0.33207633     4.54032660     0.45300361     4.26528436
338       1.19934283    -0.32084293     1.12549611     0.44521927    -0.16419362     2.20160697
339       1.61606048     1.24410490    -0.39288323     1.92636098    -0.21364617     0.40470603
340       4.40581053    -0.16307544    -0.55602370     4.26701321     0.03542199     4.94298494
341       1.01612050    -1.15333643     0.43248545     2.12088282    -0.94910337     0.99235383
342       1.46505842     1.21750477     0.37808403     1.62982469     0.64603509     0.77646346
343       3.89987484    -0.41126313    -0.24666403     4.83219424     0.36818273     4.19457130
344       0.77364876     0.49461305    -0.88794250     1.25711878    -0.93703042     1.79555953
345       1.74539191    -0.08562081     1.13376528     0.53591631     0.14929453     1.31197903
346       4.24805991     0.36042894     0.60231020     4.16798070     0.36523724     4.00893602
347       0.61207333     0.41052030    -0.30873283     1.02083695    -0.80070254     1.74577634
348       1.42598391    -1.07114969     0.01761522     1.78104820     0.20198992     0.41309029
349       4.42232638     0.51830102    -0.22180415     4.89686616    -0.10601386     4.04890575
350       1.83640089    -0.59114235     1.04952376     0.89312033    -0.61405065     1.04893335
351       0.98611833    -0.48542247    -1.06501979     1.12442383     0.98453300     1.89177567
352       5.12547943    -0.05582851    -0.43937668     4.37722694     0.02890467     4.61587358
353       1.05372438     0.82955477     0.70580595     1.49577433     1.32646113     1.64676525
354       0.66600440    -0.63994079     0.21830537     2.40537496    -1.33907268     1.13310404
355       4.11022402    -0.05459559     0.15292724     4.49759649    -0.48081676     4.99140865
356       0.68748922    -0.89632197    -0.55582886     2.01743072     0.99616073     1.29115519
357       2.38101427     1.19343907     0.44590476     1.02311656     0.06808395     0.57584756
358       4.12871460     0.18828267     0.01270691     4.67845672    -0.56523130     4.74979486
359       0.54569010    -0.60181460    -0.59084605     1.79691058     1.04876817     1.54427813
360       2.59221914     0.72265862     0.98681162     0.61985166     0.13086023     0.86212988
361       4.31750947    -0.40483300    -0.35826049     4.29302346     0.46433493     4.58264078
362       2.34407565     0.77966553     0.66385100     0.74879291     0.47874862     0.72427410
363       0.43760376    -0.44474850     0.23062277     1.63848403    -1.17324326     1.74907826
364       3.96482833     0.11373174     0.11540529     4.56313344    -0.55982828     4.79086965
365       0.91618143    -0.86935618    -0.71260107     1.56447334     0.77482451     1.27472762
366       2.02361823     1.10990450     0.87785882     1.09102406     0.38450543     0.89161866
367       4.21064782     0.12850665    -0.47429937     4.07228103    -0.39448166     4.81606339
368       0.99584742    -1.12634943    -0.25178453     2.29827307     0.09150412     0.51633923
369       1.99404162     0.65356334     0.97628794     0.49306134     0.28822724     1.24629281
370       4.07183269     0.01050104    -0.28408057     4.20648148     0.47949468     4.95257802
371       1.13173106     1.23520815    -0.44166663     2.12613753    -0.40941460     0.68130129
372       2.22731873    -0.79794031     0.74930562     0.60886648    -0.18099339     0.89179857
373       4.58436182     0.23512265    -0.51956079     4.44300988    -0.34552645     4.60363029
374       0.68228299     0.67872010     0.50522277     1.41145642     1.14804524     1.82812738
375       1.74134564    -1.38129099     0.16771318     1.88371328    -0.44000233     0.46076012
376       4.50682981     0.58442478    -0.11651312     4.61865369     0.08768208     3.75275428
377       0.47464825     0.15127773    -0.21506063     0.50891674     0.22195392     2.61055401
378       1.85625106    -1.13791715    -0.09857365     1.64665905     0.08566747     0.29517721
379       4.58191879    -0.54437065    -0.20876253     4.46745258     0.38579130     4.43174773
380       0.91190461    -0.39326596     1.01981758     0.51064829    -0.44645283     2.66931999
381       1.73476151     1.18234293    -0.12036313     1.73997668     0.08788980     0.33236109
382       4.44008629    -0.01084647    -0.59320376     3.56107406    -0.10589056     4.49872773
383       0.61347122    -0.50762725    -0.07557367     2.24234554    -0.37956239     0.56368871
384       1.69704525     0.23425287     1.03782721     0.33747333     0.20391275     1.61011090
385       3.80282380     0.15921732     0.09291677     4.50726296     0.54585247     4.70918775
386       1.70204086     0.89063287    -0.93001700     0.94704572    -0.42412696     1.12890043
387       0.99180691    -0.89491839     0.69502181     1.63437262    -0.70429896     1.10575351
388       4.45958122    -0.31719659     0.17605442     4.82505345    -0.49794404     4.47788726
389       1.17595794    -0.54587632    -1.21271388     0.67038442     0.50104760     2.21443349
390       2.27047650     1.22623660     0.55413012     1.34390395     0.18245020     0.45775483
391       4.38999147    -0.35062522    -0.55615427     4.36042294     0.30635396     4.48299384
392       1.87829926     1.07168569     0.41573962     1.26984289     0.55449676     0.61798452
393       0.43885935    -0.39263030     0.12944607     1.82130591    -1.26560397     1.65206970
394       3.73977929    -0.02146465     0.04354462     5.07677678     0.31614927     4.03189281
395       2.10239008    -0.28601782     1.06044118     0.64685729    -0.06945855     0.90330440
396       0.64014950     0.24349589    -0.87290014     0.75557538    -0.47419228     2.30196529
397       4.05969638    -0.31914530    -0.08508406     4.78429611     0.54734949     4.34228123
398       1.91250169    -0.42784947     1.31621388     0.54353636    -0.12573911     1.44538576
399       0.94517553     0.68688850    -0.91278168     1.35332425    -0.79067856     1.40775672
400       5.21513290    -0.29229332     0.18463080     4.35827546    -0.05830451     4.25488379
401       0.55769543    -0.16470317    -0.06933940     0.72199649     1.09157412     2.77262703
402       0.90151405     0.76518981    -0.39466285     2.37584831    -1.14542710     0.80889500
403       4.06759000     0.39077511    -0.35636307     4.66837392    -0.44552263     4.28739883
404       1.31675315    -0.97526831    -0.81406332     1.61960305     0.65112487     0.87900656
405       1.20437848     0.44139498     1.08446106     0.57767326     0.27811518     1.89279395
406       4.06203245    -0.07047928    -0.21717540     4.04327883    -0.21142742     5.17875278
407       0.73345947    -1.05116772    -0.15081315     2.58562071     0.14527703     0.60095865
408       2.62760946     0.68818280     0.46046045     0.44983954     0.09070636     0.71625513
409       4.47859651    -0.26397454    -0.55948718     4.37765134     0.32784855     4.53035624
410       0.42766976    -0.34463044     0.05452911     2.02885653    -1.24043495     1.46307494
411       1.96620762     1.08457213     0.55775659     1.20468474     0.62568488     0.72606641
412       4.33000458     0.30244027    -0.31537953     4.47315003    -0.35889456     4.96088048
413       2.68503831    -0.74715233     0.58235192     0.59774881    -0.37836531     0.67593788
414       0.45263575     0.63266500     0.30975675     2.21415827     1.27977690     1.49845588
415       4.46246996    -0.63395982    -0.06024840     4.73284919     0.12826191     4.15537539
416       1.14049689     0.57679722    -0.98292130     1.22952014    -0.92497486     1.46136737
417       1.12207724     0.23306842     1.15647029     0.68072759     0.68495000     2.13602144
418       4.93848432    -0.46219488     0.21240439     4.20573824    -0.15152930     3.91011355
419       0.96108943     0.82672650     0.26589723     2.48085173     0.42063170     0.34537485
420       0.77160147     0.00276914    -0.66741196     0.40635245    -0.49686008     2.54245277
421       4.54479091     0.48622488    -0.43927226     4.17218315    -0.26024523     4.45940616
422       0.43407454     0.15475245    -0.09163001     1.89768909     1.25460246     1.53158962
423       1.77718822    -0.51833779     1.00710299     0.64355933    -0.62809794     1.35784081
424       5.01863673    -0.50380615     0.09903679     4.33808172     0.01504709     4.15663965
425       0.94631942     0.73419548     0.54059407     2.15849722     1.06614330     0.86543128
426       0.67033104     0.03076661    -0.57591478     0.54867239    -0.77220022     2.71414053
427       4.04735875     0.00033212    -0.08591156     4.89359081    -0.57412266     4.30375660
428       1.10982654    -0.69305138    -1.09328030     1.07609023     0.71478442     1.69302088
429       2.37862250     0.51221620     0.96196741     0.63263648     0.05893287     0.78460450
430       4.88630148     0.45389392    -0.29361579     4.54340980    -0.21927836     4.50956614
431       1.39347447    -0.16840729     1.30488763     0.42466157    -0.53677576     2.35319995
432       0.69399762    -0.56664388    -0.56963281     2.30480391     1.18861681     1.09359046
433       4.02130170    -0.01844785    -0.12867448     4.25579233    -0.18987240     5.24100991
434       2.38805689    -1.19785046    -0.04242256     0.94108308    -0.05828643     0.59680965
435       0.61759197     0.94731858     0.17409162     2.67626204     0.47155478     0.70457508
436       4.09170799     0.05295540     0.30545147     3.72805641     0.01522613     5.08495021
437       0.62678089     0.82519842    -0.01400976     2.34276510    -0.26994672     0.64807710
438       2.60130296    -0.59962293    -0.55256574     0.42105603     0.17416526     0.76361905
439       5.04134320     0.28175526     0.26279706     3.82710676     0.18863703     4.14971133
440       0.76596868    -0.53236024     0.03868354     2.51620484     0.22926857     0.32443556
441       0.77838269     0.07629251    -0.66933243     0.28183713     0.00704115     2.83969311
442       3.89180305    -0.40247812    -0.38508221     4.04639094     0.37814957     4.69852726
443       2.16275115     0.43446233     0.51336582     0.51014638     0.30277851     0.75492666
444       0.46078385    -0.51381039     0.21149979     2.01663962    -1.03640934     1.28001913
445       4.42796091     0.38407305     0.32856402     4.69933218     0.42022650     4.44852213
446       0.43855300     0.43131927    -0.40279313     1.12558146    -1.08304928     2.38808196
447       2.28080005    -1.25824307     0.04382373     1.37805148     0.17895102     0.32635588
448       4.63293591     0.12877446     0.57345822     4.49528236     0.38819777     4.49257728
449       1.46299965    -1.44185962     0.04371302     2.41280432     0.23665451     0.37519250
450       0.90323576     0.68296110    -0.69688040     0.96242825    -0.87701237     1.87886046
451       5.11139516     0.18850498    -0.30039839     4.07189413    -0.14426230     3.96998898
452       0.83679674    -0.48039866     0.52457982     1.37053665    -1.26346334     1.66458208
453       0.59136056     0.03326395    -0.11112735     2.04637160     1.19137097     1.09417632
454       5.08523909     0.05134106     0.30471090     3.87575443    -0.14514522     3.93771966
455       0.73066788     0.16629521    -0.46978726     0.47989037    -0.66492494     2.54525736
456       0.61752888    -0.08647293     0.07161206     2.69957487     0.24942280     0.33287565
457       4.81488799    -0.46816285     0.32847993     4.30308389    -0.25066606     4.06604345
458       0.92671953    -0.09761519    -0.89344448     0.33550768    -0.18378015     2.51564182
459       1.10388510     0.99410580     0.27719845     2.40971238     0.26146855     0.32485564
460       5.08440484     0.01501793    -0.39441496     3.98311522    -0.15886957     4.47705631
461       1.13991331    -0.08180384     1.08937903     0.27394031    -0.20776221     2.72032577
462       0.57841027    -0.23118220    -0.13306238     2.90496155    -0.12908860     0.34527426
463       4.53540835    -0.59715906    -0.09431574     4.57335100     0.18677142     3.79092808
464       1.53007560     0.68761097     0.95750259     1.10537160     0.80927971     1.13607206
465       0.86269973     0.37345250    -0.78929812     1.17984952    -0.93947694     1.56926205
466       4.84157586     0.21974691     0.47155135     3.98168638     0.28202644     4.00266287
467       0.57811973    -0.13524000     0.21476705     2.31857658    -0.78014225     0.69525624
468       1.17656689    -0.49779953    -0.83362747     0.82124530     0.88338884     1.75574894
469       4.92691305     0.29283546     0.40902363     4.04864437     0.25286558     4.15549097
470       0.85295122     0.29201400    -0.70999589     0.40951842    -0.46438705     2.49163761
471       0.97102130    -0.89243351    -0.10090549     2.44090429     0.53653725     0.42416614
472       4.13911730     0.46201401     0.39174159     4.82182185     0.23095888     4.06430563
473       0.63350990    -0.34941447     0.78608037     1.24051897    -1.08004895     2.08301158
474       2.07790956    -0.54795446    -0.71963229     0.80627273     0.41912119     0.67161085
475       4.42358758    -0.29252726     0.58410141     4.18213472    -0.20594283     4.65676207
476       0.39659966     0.14877599     0.23998962     2.78505736     0.80990139     0.74241845
477       1.94075896    -0.01011243    -1.13768527     0.28292589    -0.13782409     1.54437172
478       4.89068049     0.46235730    -0.18700880     3.97449651    -0.31136600     4.09738468
479       0.86602092    -0.02764189     0.83523086     0.38690079    -0.39830596     2.67138745
480       0.93001217    -0.70223879    -0.17855603     2.26794802     0.17512841     0.34691758
481       4.07477508     0.00198559     0.26313767     3.73898767    -0.15570244     5.07653172
482       1.40503570     1.22139315    -0.05547287     1.67032271    -0.18205818     0.61982636
483       1.97342266    -1.06739442    -0.44410929     0.96531594     0.29627821     0.76501093
484       4.54703279     0.57010568     0.25262171     4.78242103     0.05853009     4.15301997
485       1.09391780    -0.13581092    -1.09021039     0.60272545     0.57580151     2.09849127
486       1.17482337    -0.74972009     1.01366982     1.48798695    -1.07009025     1.41906148
487       4.84789536     0.33862877     0.41780409     3.98605569     0.27816929     4.10266906
488       0.72948310     0.36999932    -0.49837858     0.64119304    -0.76589773     2.27646832
489       1.12996809    -0.93690199    -0.30205959     2.03465870     0.76820385     0.60878748
490       3.89476102    -0.14911213     0.05168155     4.55014562    -0.69424507     4.08002949
491       1.66414588    -0.55316963    -1.00882379     0.71748413     0.24886170     1.20292777
492       1.65170848     0.73090339     0.80298456     0.96904966     0.29268844     0.87743813
493       4.09792868    -0.17495693     0.10509326     5.15830528    -0.30759829     4.17163790
494       0.61146679     0.27722647     0.93583729     0.85963628     0.71457050     2.47489811
495       2.76953028     0.14397416    -0.78905355     0.58774937    -0.16699469     0.51157147
496       4.38098213    -0.51548329     0.39145438     4.60436859    -0.27616992     4.28878450
497       0.46095776    -0.34765698    -0.33699234     0.92461163     0.96538234     2.53917614
498       1.88210838     1.16863893     0.06874716     1.58056893    -0.13161988     0.32832031
499       4.12787279     0.48923029    -0.32820386     4.80623346    -0.25705672     4.08466822
500       0.40110550    -0.05752094    -0.43138293     1.03546822     0.99227623     2.43652732
501       2.24734929    -0.77909880     0.38859261     0.96628922    -0.31809823     0.41356708
502       3.66398625    -0.00557754    -0.15615430     4.41136853     0.54257640     4.70819466
503       1.04149336     0.96943237    -0.68173386     1.68446912    -0.70596818     1.06227851
504       1.51994001    -0.85782818     0.74009866     1.00067396    -0.35558807     1.00076001
505       4.82380403     0.28364986     0.48511006     3.98753634     0.17453080     4.44465160
506       0.60714247     0.49010272    -0.21878910     1.70467518    -1.23823675     1.52372314
507       1.42213424    -0.77945367    -0.82823842     1.05100576     0.94314331     1.38911814
508       5.17182091    -0.22277449     0.17968532     3.94483540     0.02946911     4.08867215
509       0.72440465     0.24096578    -0.41639383     0.99779459    -1.16458682     2.06396970
510       0.59353856     0.00265134     0.10471028     1.84380542     1.35465969     1.42412890
511       4.13586092     0.02319841     0.18358065     4.14723286    -0.53050957     4.95189152
512       1.66218247    -1.08247565    -0.68496567     1.13475709     0.41315600     0.93781147
513       1.90790580     1.32838876     0.43706499     1.41925711     0.18877486     0.62143905
514       4.23773445    -0.22027531    -0.44035040     3.95319916     0.16174922     4.97770369
515       2.32287356    -0.65340488     0.98566731     0.45021797    -0.28965296     1.14527786
516       0.43240519     0.48135353    -0.20030663     2.69172797    -0.19948305     0.57634702
517       3.87963533     0.20111724     0.10206442     5.06305399     0.20511831     3.71757170
518       2.64009615    -0.28589494    -0.40880593     0.65462316     0.11576879     0.33937112
519       0.45151513    -0.06648040     0.62654096     0.71023764    -0.38510837     2.38905576
520       4.75885587     0.40436306    -0.41950658     3.97948237    -0.25175611     4.35260127
521       0.50037727     0.18666535    -0.07227822     1.83139504     1.17589070     1.37561532
522       1.49395108    -0.56126024     1.00539186     0.73721827    -0.80119168     1.62685664
523       3.84845353     0.05903020    -0.09261274     5.18453806    -0.23650199     4.22491273
524       2.77851741    -0.16230939    -0.15991915     0.62853424    -0.07577456     0.27861826
525       0.24349835    -0.01375395    -0.14253294     0.73003992     0.58838632     3.03319011
526       4.04415213     0.08399934     0.48675107     4.11890668     0.22442750     4.95641396
527       1.55582106     1.06237520    -0.65193229     1.12719780    -0.57659591     1.04453712
528       1.01300929    -1.17157434     0.10258859     2.29896836     0.10473274     0.53887766
529       4.57875295    -0.57561279     0.21894105     4.38980562    -0.19184516     3.71980252
530       1.32104852     0.53539079    -0.86798419     1.00110409    -0.80991702     1.28960818
531       0.85095557     0.46889156     0.65975550     1.49404747     0.97660486     1.26062654
532       4.10199369    -0.56083974     0.08334728     4.86971541    -0.21030946     4.19045730
533       1.39472035     0.64734055     1.00353458     1.13479223     0.66403458     1.19500331
534       1.04477111    -0.05938981    -1.17081041     0.52716782    -0.18206741     2.33627541
535       5.26157922    -0.10937275    -0.10785237     3.99671047     0.13544486     4.22874252
536       0.61928646    -0.03223395    -0.04688416     1.84365475    -1.31064029     1.32662351
537       0.64357132     0.20428569     0.33485308     1.09081438     1.35457024     2.36043275
538       4.11704984     0.11960919    -0.03138958     4.64431722     0.71787785     4.11794322
539       2.68372183     0.40603049    -0.87405084     0.54539475     0.00565845     0.69904638
540       0.87562254    -0.56801234     0.79272168     1.14532811    -0.61590857     1.44812901
541       5.09602112     0.26270804     0.19404857     3.99264814     0.14058269     3.85219261
542       0.61294516    -0.01730284     0.16054613     1.57982900    -1.22568541     1.41388416
543       0.78995564    -0.46888890    -0.42700189     1.66837484     1.26415702     1.34067711
544       5.14285501    -0.30511268     0.05849439     3.91906590     0.06029140     4.05400619
545       0.63953809     0.17603809     0.27291971     1.58038190     1.33568939     1.62801039
546       0.67847274     0.16699786    -0.32817659     1.14688169    -1.19736749     1.90612518
547       4.74710586    -0.24686717     0.52502691     3.93507340    -0.22299211     3.85062979
548       1.10532182     0.67810133    -0.55962601     1.33085722    -0.94700910     1.17253018
549       0.56397415    -0.12708574     0.09268326     1.81377919     1.00964819     1.10372067
550       4.03538714     0.17865155     0.04103303     3.97835057     0.08930043     5.22660172
551       2.35876015    -0.97349065    -0.00347371     0.72100227     0.03791239     0.63236821
552       1.11820078     1.31233010    -0.12583478     2.24638369    -0.18824883     0.61516205
553       3.98310303     0.20984810    -0.05850038     5.10821601     0.32376048     4.05658133
554       2.53504766    -0.47807927     0.67336517     0.71887353    -0.05991240     0.46064674
555       0.75539993     0.25714464    -1.04594944     0.65414117    -0.33820287     2.46879680
556       4.51846033     0.54459755    -0.31118479     4.43531897    -0.26382759     4.73659594
557       1.05686752     0.63846282     1.11505062     0.72076153     0.81020625     2.50252561
558       1.29811353    -1.11446923    -0.36542457     2.05806389     0.18831061     0.43182593
559       4.76627278     0.43153669    -0.40236037     4.07015482    -0.26258239     4.30802984
560       1.45672042    -0.91056480     0.64119607     1.39372356    -0.87919609     0.94855527
561       0.57628210     0.39512492     0.27368135     1.15667756     1.14172180     2.07245175
562       3.76569415    -0.02276324     0.01152921     4.00935704    -0.09870899     5.17535618
563       1.25809126    -1.26273000    -0.11251731     1.86571506     0.11727924     0.62841014
564       1.46093331     1.25827099     0.09815954     1.59288486     0.06947589     0.63307152
565       4.68883267    -0.55409404    -0.08450567     4.73724645     0.02265521     3.96776245
566       1.93158645     1.28301961     0.02203202     1.82567477     0.05028276     0.23042528
567       0.42822129    -0.17239450    -0.16349648     0.48221808    -0.33878115     2.89869503
568       4.38870156     0.26662638     0.62117951     4.17310454     0.13767454     4.68435289
569       0.53489133     0.65861036    -0.17471790     2.33624484    -1.13018500     1.11253087
570       1.71924451    -0.98311586    -0.57089043     1.07684873     0.66685682     0.88451668
571       4.36871090     0.47836922    -0.44747503     4.48343860    -0.23112057     4.68281413
572       0.56580778     0.60928913     0.49975206     1.48394319     1.31979146     2.13816971
573       1.78376886    -1.16752589     0.08191194     1.52752145    -0.33146714     0.43514150
574       4.47512654     0.65343175     0.19999355     4.64295473     0.04703709     4.12956175
575       0.40382237     0.13165804     0.19642879     0.61025870    -0.66151288     2.95926086
576       1.85999046    -1.08343240    -0.12526626     1.57431262     0.18634935     0.27550787
577       3.79680771     0.02175746     0.16462518     4.07691999     0.24277102     5.12202657
578       0.82950668    -1.07750283     0.20972133     2.33656009    -0.24821207     0.63919243
579       1.90747103     1.12306047    -0.40088337     1.03155688    -0.22385396     0.72976252
580       4.03711919     0.24399541     0.39832281     4.57651202     0.48760070     4.55523136
581       1.22864253    -1.09921221     0.70784655     1.87648843    -0.62932506     0.82041983
582       1.38934151     0.66496681    -1.02937250     0.71878903    -0.43210132     1.58705675
583       4.35027298     0.02152813    -0.51628127     4.16683741     0.29087736     4.89059507
584       2.40071524    -0.00641475     1.00571903     0.29545276     0.07943994     1.16698210
585       0.51896234     0.63388248    -0.20902411     2.92330035    -0.23660937     0.54471274
586       4.57220236     0.16592609    -0.49446323     4.02791901    -0.20460902     4.84530711
587       1.52862902     0.91631759     0.95169076     0.91732047     0.78387656     1.53567656
588       1.29942876    -1.20341297     0.20303703     1.95576244    -0.56372896     0.62130597
589       4.45580740     0.16898157    -0.56614722     4.21599732    -0.30430559     4.70067297
590       1.23820047    -1.26949240    -0.02479190     2.26366487    -0.30189503     0.45252299
591       1.15131662     0.87290196     0.77898039     1.06860856     0.86941435     1.58719336
592       3.96771712    -0.17298851    -0.00965959     5.19960780     0.21392976     4.18460916
593       0.48014430    -0.17464548     0.79845303     0.64046142    -0.34069165     2.84671778
594       2.47965031     0.43102883    -0.90668198     0.70356718    -0.11865668     0.60386317
595       4.83120155     0.33681343    -0.36112885     4.46512681    -0.32827589     4.06648313
596       0.60693237    -0.28025399    -0.41293285     1.91633319     1.13375272     1.28966802
597       1.59092957    -0.83395875     0.90603225     1.18779949    -0.90782706     1.23139605
598       4.61038610     0.02240196    -0.58902669     3.69707608    -0.09640027     4.47082754
599       1.31693743     0.63001517     0.82630417     0.73555402     0.71444661     1.61133243
600       0.90036783    -0.81477547     0.23284177     1.91213692    -0.80402459     0.82385821
601       4.13140055     0.08077591     0.04044189     4.86022771     0.60338336     4.29238316
602       0.94953461     0.60756610    -1.00794267     0.99814759    -0.68648192     1.85483261
603       2.61223742    -0.68238701     0.77526411     0.71052186    -0.06516569     0.59083880
604       4.21006918    -0.52078344    -0.13942124     5.03641266    -0.00290343     4.35584314
605       1.69413742     0.43842920     1.17959675     0.80997235     0.53090328     1.31302972
606       0.87850666     0.22730732    -1.15087267     0.74043700    -0.70470740     2.57896764
607       4.19177687     0.00694927     0.37673452     4.10610034     0.35595141     5.00257450
608       2.59261372     0.34251600    -0.81547970     0.32870213    -0.03234645     0.91961622
609       0.62923781    -0.86016255     0.26226950     2.65142943    -0.33235761     0.61873601
610       5.05632291     0.38905386     0.10222196     4.02208485    -0.13225928     3.88667452
611       0.74392954    -0.48017811     0.35027062     2.21601741    -1.10599281     0.88781329
612       0.65949868    -0.00811761    -0.32627620     0.56297034     0.75492511     2.37727198
613       4.24052545    -0.08508824     0.50473021     3.95040125     0.16441453     4.93248908
614       2.32429411     0.30618895    -0.90140286     0.32503731    -0.12832407     1.10168029
615       0.58414697    -0.75114187     0.08593750     2.71471766     0.18371576     0.54929322
616       5.19055009    -0.21612608     0.03346412     4.17112798     0.12851700     3.89281604
617       0.63854238     0.21228424     0.27721701     1.68288087     1.39791919     1.65126629
618       0.68597744     0.25598618    -0.24648612     1.86356265    -1.20224242     1.18742463
619       4.76696154     0.61710178     0.06613057     4.40287747     0.16611975     4.11759167
620       0.49754028     0.19340760    -0.24290337     0.39996923    -0.22313317     3.02672671
621       1.49444531    -1.09839473    -0.20247321     1.98745267     0.33330039     0.31815070
622       4.55718262    -0.16507838    -0.48601165     3.71701556     0.27507530     4.66803107
623       1.94122488    -0.21250583     1.23763124     0.29625303    -0.10046896     1.69569779
624       0.66354911     0.63129459    -0.17813933     2.36214919     0.05872084     0.48726747
625       4.01374582     0.15399679    -0.13854652     4.03184467    -0.44664692     4.99989545
626       2.74602972    -0.56987985     0.12907628     0.44905133    -0.16442744     0.57384582
627       0.54024947     0.74232706     0.28580875     2.22827429     0.77352084     0.98165446
628       5.18514862    -0.01436502    -0.36575125     4.19262727    -0.03101529     4.24469409
629       0.56274814     0.10700826    -0.10453187     3.16399615     0.28709711     0.29065152
630       0.85679152    -0.19581410     0.73675177     0.35466441    -0.56836957     2.75761243
631       4.72567571    -0.48979235    -0.31634745     4.38903172     0.30580819     4.46236062
632       1.52720932     0.09605249     1.32578406     0.37889686     0.39182658     2.16945371
633       0.65811018     0.51292937    -0.53029296     2.20243542    -1.04965810     1.01880963
634       4.05817167    -0.17893764     0.03146334     5.14344973     0.09142319     3.75968629
635       1.00234271    -0.00951368     1.12353298     0.62321552     0.09044706     2.06098196
636       2.42638037     0.34209905    -0.91414877     0.67935353    -0.14756557     0.66523278
637       5.07200271    -0.29138403    -0.26073145     3.75714586     0.02202197     4.25118816
638       0.67609234    -0.22117398     0.49196364     0.45527402    -0.69922632     2.86848339
639       0.79550502     0.52179757     0.12082274     2.20746504     0.72774224     0.55112441
640       4.08036055    -0.26204733     0.12781104     4.20578322    -0.53849304     4.86386476
641       2.75655566    -0.39279289    -0.77418264     0.39607206    -0.02267267     0.77861282
642       0.32620173     0.23609305     0.21858124     2.24060333     0.89866858     1.11867489
643       4.90330530     0.13096808    -0.46610662     4.08103715    -0.24824330     4.62476738
644       1.58889628    -0.92371017     0.96920704     1.08154073    -1.00901018     1.47706831
645       0.66154281     0.61062634     0.25540496     1.83159854     1.18929556     1.35358136
646       3.99387520     0.07813065     0.16906471     4.17329808    -0.01656697     5.24374916
647       0.54133682    -0.83395710     0.00381108     2.78357718     0.12348720     0.60839126
648       2.42418036     1.11784422    -0.23323854     0.84039420    -0.14662203     0.64204299
649       4.06945515     0.14946039    -0.01364231     4.95833803    -0.48595407     3.90067468
650       1.24558713    -0.49381513    -1.05988034     0.89287865     0.47169067     1.47694504
651       2.25250171     0.20434298     1.13319050     0.57401393    -0.01232518     0.99042967
652       5.04340023     0.10474114    -0.33701241     3.96013625    -0.09827908     3.75840734
653       0.63981204     0.19735876     0.06946310     1.49254828     1.15418235     1.42269405
654       0.72469414    -0.43246755     0.25238866     1.89360119    -1.15926143     1.11034698
655       3.75375959    -0.06313887    -0.04997291     4.77566874    -0.55726828     4.39042348
656       0.36031826     0.27499827     0.39377605     1.35480338     1.03558626     2.05931754
657       2.45390540    -0.42861611    -0.65275719     0.59665878    -0.04218553     0.59349205
658       4.25345503     0.17195124     0.25067415     4.45107961     0.54080011     4.81857855
659       1.08819005    -1.12310703     0.62930089     2.02697651    -0.61124257     0.81747338
660       2.35771522     0.64203020    -1.08869672     0.50443196    -0.16093225     1.10737491
661       4.21276519    -0.52201616    -0.07362687     4.86639928     0.29543816     4.09323218
662       2.32153658     0.66380735     0.84141746     0.83973012     0.43540968     0.65950132
663       0.36546020    -0.03011038    -0.35426553     0.82847401    -0.77311115     2.60333001
664       4.54141341     0.49812500    -0.31273638     4.74353993    -0.23310279     4.52428882
665       1.20883540    -1.01539147    -0.75762058     2.02131207     0.83207198     0.85951164
666       1.16952185     0.27002932     1.22444081     0.43508843     0.11784166     2.49523355
667       4.72112960    -0.23018397     0.47143084     3.94344252    -0.41780033     4.06738854
668       1.22454549     1.02467078    -0.32245378     1.98187231    -0.71402611     0.63178607
669       0.84833051    -0.38617139    -0.55203733     0.62599822     0.59436368     1.95998935
670       4.91767837     0.48461570     0.29823497     4.38079389     0.10279244     4.20504099
671       0.71267310    -0.50469405     0.52518185     2.18209169    -1.20879119     1.09372150
672       1.04700061    -0.20296257    -0.97546560     0.54227922     0.73676426     2.30355865
673       4.21465728     0.58270847     0.01978289     4.60060239     0.42479163     3.86840235
674       2.03091395    -0.56265587    -1.05271102     0.77237800     0.53965072     1.00359290
675       0.47851632    -0.03879742     0.46056615     0.95386897    -0.75449775     1.97744916
676       3.99778835    -0.01539849     0.13443384     4.11446766     0.28475588     5.16965838
677       0.25280796     0.23014937    -0.02019186     2.85461913    -0.58193389     0.75566120
678       2.86458039    -0.55633669    -0.09580240     0.37499790     0.11698570     0.59413377
679       4.67406399    -0.60951015    -0.03958473     4.47991102     0.19441438     3.96020834
680       0.55755887    -0.15680613     0.46522520     0.41669845     0.10960225     2.82517561
681       1.60461228     1.13237945    -0.03291771     1.90847219     0.02927213     0.26945413
682       4.01984558     0.46492215     0.23644992     4.75323799     0.39810703     4.18315006
683       1.09240326    -0.70837477     0.91967956     1.37875962    -0.78839240     1.25920588
684       1.41277763     0.22353875    -1.20653742     0.50744560     0.00873291     1.78493781
685       4.99880658    -0.40640590    -0.29405087     4.14295798     0.16429306     4.22407542
686       0.70922952    -0.24767751     0.60680066     0.36452365    -0.43388422     2.86775230
687       1.02464627     0.91429746     0.08996291     2.46033656     0.44766064     0.34443235
688       4.15932598     0.16582888     0.51794466     4.16563498     0.11403446     4.95604425
689       1.36744632     1.15865923    -0.60157019     1.51701303    -0.75680612     1.04894170
690       1.14300891    -1.17199494    -0.04709023     2.06814070     0.32811414     0.58750027
691       5.05773149     0.22606744    -0.38948037     4.28502668    -0.20525074     4.11211555
692       0.98813802    -0.94473174     0.29703868     2.47384646    -0.93396389     0.60677489
693       0.69193822     0.33689049     0.43798536     0.61940477     0.86320231     2.43858821
694       4.32067604     0.05125755    -0.21229739     4.21783929     0.64500050     4.80372767
695       0.28304324     0.00118331    -0.07294073     2.14022564    -0.92019015     1.20750620
696       3.20702815     0.57388251     0.15984375     0.46098095     0.18226962     0.49274598
697       4.84475427     0.32552676     0.37316128     4.10514394     0.26844891     3.75520611
698       0.85344279     0.07674385    -0.62604990     0.35486213     0.14415760     2.24608497
699       0.91260250    -0.82614476     0.09440769     2.56283409     0.01869856     0.31492413
700       4.52503362     0.43634468    -0.28466341     4.87306456    -0.18296775     3.89817485
701       1.68177304    -1.05957012    -0.91221565     1.56213090     0.73404363     0.83750403
702       1.20840493    -0.09264871     1.08850499     0.58648595    -0.43376183     1.86788477
703       4.45041406     0.07297307    -0.63485522     3.66131044    -0.19671182     4.41790059
704       1.55925713     0.29143853     0.99170237     0.34080798     0.23918301     1.67312288
705       0.67406007    -0.63314082    -0.08641844     2.33972325    -0.31741741     0.49443871
706       4.17311408     0.03327218     0.11718901     4.02302877    -0.26724639     5.19851030
707       2.14788820    -1.20724434    -0.41072465     1.03030193     0.20989350     0.70037682
708       1.49992400     1.38830865     0.20430656     1.82972739     0.11984966     0.61045415
709       4.69609590     0.43896897    -0.46271724     4.29842189    -0.19767582     3.99782663
710       0.51734447     0.25851412     0.09054475     1.06071923     1.06045432     2.12050853
711       1.38126508    -1.06165543     0.25755492     1.93283857    -0.54628502     0.46842812
712       4.88769509     0.56351829     0.06519257     4.37189348    -0.08638997     4.02500300
713       1.23573458    -0.98732562     0.44473434     2.15430498    -0.69237299     0.51432998
714       0.53975923     0.12744305    -0.26686969     0.41574557     0.38823247     2.85921951
715       4.72675885    -0.32443938    -0.46055451     4.16782633     0.34748245     4.41243692
716       1.66426539     1.10132898     0.60701834     1.46698071     0.81943285     0.81022980
717       0.64490274    -0.53823709     0.40924451     1.20084300    -1.10858336     1.93752006
718       4.80538566     0.54480546    -0.10283385     4.28840068    -0.29846703     3.97951788
719       0.51778238     0.14484957    -0.10940629     0.72589410     0.80299624     2.38546443
720       1.41034289    -0.94971594     0.67589603     1.66325452    -0.90218012     0.85028861
721       4.84902694    -0.49500946     0.23929681     4.17981956     0.00330249     3.70926373
722       0.95565943     0.39017554    -0.62561620     1.10031934    -0.96389519     1.43949840
723       0.75010577     0.44131106     0.49724576     1.83687445     1.15142780     1.17282512
724       4.95598908    -0.33077482     0.44396009     4.10036979    -0.00212306     4.29910258
725       1.13025722     0.28284249    -0.91793429     0.50748339    -0.68058645     2.17977004
726       0.52248284    -0.02227647     0.15362901     2.44680192     1.18922397     1.00409318
727       4.96686820     0.40483856     0.13803921     4.18423356     0.17208517     3.76946465
728       0.95095501    -0.82429397     0.13059391     2.55180602    -0.19129237     0.30434561
729       0.69952600     0.03082837    -0.47381396     0.42007612     0.43140834     2.49855111
730       4.17731901     0.18000084    -0.38327433     4.32751941    -0.25827432     5.05728183
731       2.57252035     0.37436756     0.90364448     0.32702696     0.05015005     0.99232196
732       0.32498995    -0.30507931    -0.21012008     2.99251872     0.69488552     0.74601249
733       4.21122919     0.16789139    -0.35647072     4.29986371    -0.32474268     5.03204380
734       1.76109448     1.10732871     0.88317216     1.03404973     0.59903914     1.17985420
735       1.06723098    -1.22958259    -0.30139734     2.31878895     0.19186791     0.56379278
736       5.12230074     0.29249094     0.18383414     3.93297837    -0.02419872     4.03419274
737       0.67814756    -0.00252736    -0.42587659     0.33490960     0.43202677     2.79079597
738       0.66586729    -0.31838416     0.18802503     2.55253414    -0.77057632     0.52626379
739       4.08938555    -0.43313451     0.00164275     4.91018175    -0.40610545     4.53964289
740       0.71510404    -0.49243593    -1.00224666     0.82072520     0.78863577     2.68834053
741       2.42908934     0.82522058     0.32655833     0.92058939    -0.03544548     0.35817620
742       4.93753127    -0.56401871     0.00743800     4.16625198    -0.18872276     4.24760333
743       1.13348883     0.90035678    -0.02074069     2.28004191    -0.11024737     0.28807386
744       0.56917333    -0.10622938    -0.39333125     0.34763687    -0.19661071     3.18453447
745       4.66219269    -0.64090129    -0.08258427     4.56965802     0.10936339     4.22459168
746       0.70296383     0.24088383    -0.74033012     1.06989240    -1.08583178     2.16946951
747       1.34511912     0.59259609     1.03470048     1.06722493     0.93505188     1.52137754
748       4.65629082     0.56183871    -0.26742138     4.21268668    -0.34158276     4.44012663
749       1.16998339     0.25213519     1.20971731     0.33863975     0.11113569     2.57996673
750       1.19059696    -0.98444570    -0.30058481     2.08489138     0.15566658     0.35977382
751       4.58387734    -0.61922362     0.08647613     4.76908860    -0.08697162     4.33086354
752       2.02481237     1.17618632    -0.24324277     1.58742080    -0.26643773     0.27070839
753       0.37575394    -0.20120619    -0.14261855     0.46114937     0.32348018     3.30822559
754       5.15655671     0.22893030     0.24428163     4.00751389    -0.05318864     4.08731602
755       0.69525417    -0.43622014     0.02192367     2.79510675     0.26596760     0.28377923
756       0.64190006     0.16615111    -0.33593162     0.42759920    -0.66735330     2.83888451
757       4.07503661     0.08038448     0.19900852     3.95862280    -0.45310999     4.99968529
758       2.95114936     0.44126953    -0.20106600     0.37932091    -0.14528655     0.57637918
759       0.28684283     0.04816778     0.07178673     2.46268087     0.64248753     0.86371636
760       3.82792438     0.35584776     0.24549799     4.86184115     0.37670591     4.08418459
761       1.12347507    -0.62673676     1.02934559     1.14857931    -0.73708878     1.47800968
762       1.39882526     0.22504592    -1.12522626     0.57011996    -0.00638048     1.56741391
763       4.25556168     0.17676983     0.48982058     3.87133979     0.17396658     4.89325175
764       0.41502848     0.44308459     0.02708868     2.54660219    -0.63953036     0.74274105
765       2.38656272    -0.33143300    -0.91833399     0.32697298     0.24298577     1.07458292
766       4.15143003     0.18444589    -0.20523089     4.99839838    -0.43720274     4.51261578
767       1.06264769    -0.79772071    -1.09522778     1.38418206     0.95395392     1.66826000
768       1.90497766     0.45341065     1.30151680     0.58397260     0.14757747     1.42110417
769       4.47236265     0.04831696     0.36027461     4.05372616    -0.04904155     5.16152830
770       0.39702201     0.50429177     0.10487557     2.95560768    -0.16197306     0.56837639
771       2.89024702    -0.16994050    -0.98471771     0.24825062     0.06473553     1.00756813
772       4.29720123    -0.43959152    -0.20870949     4.38532315     0.53957312     4.51911021
773       1.14228902    -0.65160208     1.05526130     0.79099856    -0.66313396     2.02832454
774       1.94459398     1.10297359    -0.19431651     1.33755187     0.07015677     0.42602021
775       4.40443613     0.03239452    -0.14618950     4.73428978    -0.54958809     4.85435135
776       2.36224919    -1.28266613    -0.80553177     1.18470559     0.29795913     0.69729796
777       1.52517718     1.02842398     1.07385975     1.15369143     0.67239896     1.39037969
778       5.11607646    -0.35348801    -0.15010103     4.53954009     0.12337236     4.01879297
779       1.07558166     1.07287027    -0.14466557     2.86139185    -0.19239231     0.26196200
780       0.67785241    -0.06875160     0.53003643     0.36251153     0.35911115     2.81989099
781       4.57878596    -0.65155005    -0.17931513     4.01746913     0.29217106     4.07265735
782       1.14670971     0.24612964     1.01268882     0.59467783     0.66420368     2.06419167
783       0.68193303     0.25613472    -0.44726260     1.52511212    -0.92269544     1.20390022
784       3.74540445     0.07972402    -0.04062752     4.06272173    -0.25246475     5.12370630
785       2.61132084     0.40964495     0.17417702     0.34873072    -0.04998355     0.63694519
786       0.25683226    -0.13011954    -0.04393763     2.84605800     0.50647259     0.71847013
787       4.33271939     0.09655645     0.36715398     4.37579093     0.53322403     4.77352230
788       1.83539751     0.76803287    -1.03901984     0.67028015    -0.37790131     1.33471557
789       1.56409355    -1.36812311     0.43310595     1.94180046    -0.24143010     0.55059683
790       5.05655261     0.34234904     0.32545840     4.08859169    -0.06867733     4.06497977
791       0.90056901    -0.63003804    -0.33385158     1.94270196     1.00022328     0.83265254
792       0.54854583     0.14680875     0.00852819     1.35596378    -1.38913468     2.06247441
793       4.34903269    -0.39784846     0.19275732     4.77782578    -0.47435720     4.27444233
794       1.45985153     0.97675582     0.87760023     1.52386137     0.63639306     0.87611664
795       1.72851616    -0.17250074    -1.36569119     0.45997186    -0.08096454     1.75923326
796       4.52131407     0.45946718    -0.57259121     4.04783315    -0.14413804     3.94334106
797       0.77791777    -0.66068110    -0.32041608     2.38982278     0.46803414     0.48048010
798       0.95540616     0.22914562     0.73630347     0.37699527     0.14606622     2.09048073
799       4.44780484    -0.23132726    -0.24614358     5.14176024     0.31833362     4.37088362
800       0.50393676    -0.33269386     0.71045166     0.74986331    -0.63240962     2.76699861
801       2.67569524     1.09787782    -0.79797809     1.08963241    -0.26493608     0.51255769
802       4.21979170     0.25073783    -0.46373070     3.90783647    -0.22291486     4.86976078
803       0.35763058     0.15933392    -0.10518227     2.58425076     0.63929973     0.75208936
804       2.38318603    -0.03169866     0.96722621     0.29086822    -0.10860548     1.11701482
805       3.87445934     0.12262607    -0.21470705     4.32882901    -0.29846070     5.10256992
806       2.59177459     0.44209774     0.52138043     0.37725907    -0.00840011     0.73326908
807       0.28866524    -0.26653642    -0.14940093     2.92703272     0.76888484     0.82888860
808       4.29737413     0.01087892    -0.35510387     3.61134980     0.19380692     4.98169487
809       2.73985257    -0.05570467     0.89956804     0.27198915     0.01508317     0.95304222
810       0.44064782     0.42742727    -0.14770816     2.38996683    -0.03433093     0.61387803
811       4.40203224    -0.54020540    -0.31097567     4.62905250     0.29901831     4.37966084
812       0.42518070     0.12779412    -0.43365252     1.51207554    -1.28429005     2.05697777
813       2.00120357     0.49156271     1.07262551     0.67534371     0.57313659     1.14969128
814       4.26300209     0.14139108    -0.40793083     4.43878465     0.06140515     5.19005370
815       0.42550065     0.68839895    -0.06089831     3.35686358     0.23370682     0.54586382
816       2.72667408    -0.25179557     0.79387293     0.27013084    -0.09153255     0.92206927
817       4.02061871    -0.06715473    -0.09381590     3.84212566     0.05913982     5.19695810
818       0.80613011    -1.06030557     0.06539787     2.30994005    -0.16667198     0.63473503
819       2.60259029     0.82978357     0.12310029     0.55165849     0.07093876     0.62386589
820       4.28226752     0.13091874     0.32445873     4.17250490     0.18926627     5.15893704
821       2.59639210     0.81321229    -0.85266601     0.50377007    -0.25961116     0.94034693
822       0.44290915    -0.66551877     0.19375088     2.90340598    -0.24499107     0.59267034
823       4.15185070     0.16162222     0.15271994     5.15198376     0.26467748     3.94367821
824       2.00941205    -0.54473080     1.28795448     0.77528758    -0.36556104     1.18865649
825       1.53555280     0.12364664    -1.27043229     0.60728542     0.01658050     1.57413535
826       4.76085169     0.44940560     0.41106670     4.31449902     0.22321494     4.06912153
827       1.47724491    -0.97189271    -0.57959266     1.56596483     0.83335699     0.76872347
828       0.48067328     0.10200153     0.16074619     1.41732971    -1.24476813     1.88040789
829       4.85251936    -0.45342197     0.37200775     3.95733878    -0.03592034     3.99737801
830       0.69249078     0.42998713     0.30018579     2.37390711     0.75240157     0.60371110
831       0.85642094    -0.02540146    -0.71151972     0.33819744    -0.26306539     2.45401921
832       4.65198242     0.47110134    -0.40180889     4.62596548    -0.15061633     3.99313157
833       1.51337593    -1.24171569    -0.37709390     2.16236694     0.32431613     0.37038461
834       0.61638623     0.28015294     0.51206459     0.49710081     0.35651918     2.56388440
835       3.70643566     0.17858077    -0.06680243     4.57940876     0.59461610     4.52594135
836       1.37935010    -0.80791388     0.79797892     1.09048517    -0.39018269     1.00606110
837       1.27471815     0.87913892    -0.99297580     1.16732254    -0.68300403     1.40660550
838       4.02024881    -0.20266934    -0.05461373     4.87717737     0.49931064     4.59327735
839       1.21603437    -0.74439391     1.17136725     0.97262001    -0.70808957     1.85814831
840       1.68999727     0.93252894    -0.98546328     1.15077305    -0.47545609     1.00865553
841       4.84709725     0.08826913    -0.54341873     3.87457118    -0.08097660     4.41230934
842       0.80653184    -0.74934360     0.15367388     2.22712612    -0.85308212     0.71581626
843       1.15409379     0.53803758     0.88550463     0.64017838     0.79723194     2.03872427
844       4.44068026     0.55119406    -0.22218686     4.37555692    -0.45248583     4.08498770
845       1.21340100     0.12644270     1.14448766     0.41585114    -0.11737588     2.18079831
846       1.36373120    -0.96004688    -0.46169747     1.75014601     0.33404455     0.47786611
847       4.50219030    -0.01749316     0.71930604     3.95443756     0.03164326     4.38854184
848       0.79308392    -0.80628947    -0.18577230     2.14323717     0.85613470     0.80550076
849       1.12359819     0.81178758    -0.53483251     1.25295799    -0.88460723     1.22486232
850       4.70842718    -0.01862773    -0.57536220     3.81422528     0.01918883     4.53902509
851       1.13722351     0.86032988     0.57480002     1.37671999     0.97395963     1.25606496
852       1.07993152    -0.83725456     0.55704947     1.38986336    -0.99200370     1.29406183
853       4.75049431    -0.09955630     0.54646637     3.90792523    -0.18692067     4.52456231
854       0.92019194     0.90790251    -0.15278528     2.26234208    -0.70771889     0.63588354
855       1.30911569    -0.55556768    -0.96211039     0.59065889     0.66162924     1.92591653
856       5.00417987    -0.07725460    -0.43824258     3.92642492     0.13876536     3.92743609
857       0.62154825     0.35214826    -0.06546991     2.81441353     0.34604535     0.33153847
858       0.86886819    -0.07101282     0.64960375     0.26297129    -0.08896953     2.45083192
859       4.23608370     0.00175717    -0.38336238     3.96034875     0.02592769     5.11427151
860       1.78912320     1.28662582     0.41779981     1.33531880     0.46833853     0.75585638
861       1.49713289    -1.28644422     0.35651864     1.59231050    -0.50149339     0.75669322
862       4.73793663    -0.49943229    -0.42516918     4.34420324     0.09465232     4.58270928
863       0.51880802    -0.46913484     0.33593231     1.37789405    -1.42194456     2.33136869
864       1.48121133     1.09362341     0.32707891     1.75716055     0.66038475     0.54135557
865       4.18900801    -0.26920935    -0.29667868     4.09964379     0.29037200     5.04733173
866       2.28829601     1.01053565     0.26325263     0.84691023     0.29496249     0.62702332
867       0.97661786    -1.10877528     0.51269392     1.96325111    -0.86476232     1.07168814
868       4.67111604     0.58822403    -0.00581662     4.60119908    -0.03182361     3.85529612
869       1.69243678    -1.16361689    -0.33936471     1.84791904     0.35205071     0.32043912
870       0.55970243     0.08621839     0.51958511     0.52223854    -0.49564167     2.62558663
871       4.72329524    -0.57688060    -0.23985725     4.58386419     0.01703040     4.08698142
872       0.68317989    -0.10444106     0.68651991     0.43018006     0.28030143     2.70011227
873       1.32106729     1.01836758    -0.65811324     1.99479353    -0.79694119     0.68964724
874       4.00456797     0.08588162     0.24562812     4.42998209     0.40539498     5.02386328
875       2.78565942    -0.56257959    -0.20761856     0.45063268     0.21373439     0.56462754
876       0.24612398     0.14361997     0.00581207     2.68191418    -1.07653796     1.12500155
877       4.77182557     0.06212401    -0.53299564     4.14183303    -0.01621786     4.79953668
878       1.96250886     0.08459300     1.34812386     0.20583600     0.05772073     1.90967559
879       0.43794310    -0.31942600    -0.18302815     3.10430464    -0.14904377     0.41535579
880       4.48174634    -0.42685150     0.19850684     4.62936822    -0.46165171     4.61735367
881       1.44231565    -0.54330147    -1.35246460     0.54730453     0.41029790     2.18745657
882       1.74091807     1.23161494     0.51259457     1.69449026     0.24245182     0.47574860
883       4.13960868    -0.36944268    -0.28737205     5.09781683     0.06625394     4.04570660
884       1.21017937     0.42546960    -1.31919771     0.83799714    -0.70254080     2.04605024
885       1.95665770     0.33525916     1.04948634     0.72219947     0.34756387     0.94339018
886       4.45317507    -0.43013173     0.00388861     5.16748513     0.01721625     4.40386866
887       0.27779590    -0.14233603    -0.00070550     0.51511152    -0.04594857     3.44378565
888       2.76628774     1.01257013     0.29538743     1.07178515     0.14416603     0.25117930
889       5.00593120    -0.25201964     0.46851900     4.21584030    -0.00458590     4.39558673
890       1.19075777     0.20892895    -1.02618988     0.37100058    -0.51445871     2.36996408
891       0.50873449    -0.00960059     0.16083059     2.81745032     1.02464609     0.74554295
892       4.45854223    -0.19344499     0.48719781     3.90834171    -0.23832501     4.80479742
893       0.79580743    -0.84211912    -0.36469737     1.83155558     0.94657876     1.15407648
894       2.01326714     0.94358269    -0.72828810     0.88270671    -0.59440734     0.95976336
895       5.10117501    -0.43940602     0.18514221     4.37937111     0.02812151     4.29095563
896       1.08748921     0.90438301    -0.38488648     2.28290989    -0.85506936     0.57892512
897       0.52684448    -0.04131775     0.22923182     0.95174526     1.26478251     2.68557366
898       4.71900719    -0.61249046    -0.31719712     4.20741892     0.00620728     4.12136229
899       0.58596125     0.20570803    -0.45493187     1.55325625    -1.30866299     1.79525009
900       1.12965734     0.38387950     0.81292927     0.85913821     0.84448682     1.60931942
901       4.67379160     0.00287917    -0.62558937     4.00746900     0.15474895     4.52568563
902       1.46928120     0.86663122     0.85547138     1.00486950     0.91046374     1.43680302
903       0.58201557    -0.54759583     0.01698963     2.40328851    -0.82564681     0.74806461
904       4.81933345     0.23968958     0.57336465     4.07892167     0.00040941     4.14775997
905       0.84678534    -0.73012827    -0.10919378     2.30861175     0.66486171     0.56601254
906       0.77109853     0.50062978    -0.48170622     1.12220656    -1.10714143     1.92070591
907       4.31216160     0.55036143    -0.25232254     4.69645281    -0.31303471     4.26252416
908       0.90211140     0.30525559     1.03752200     0.48812679     0.20715282     2.51128580
909       1.50505638    -1.00581531    -0.73301264     1.62273515     0.55301291     0.66833034
910       5.04918015     0.32863550    -0.24492127     4.00573271     0.18353877     3.86905575
911       0.74536501    -0.08353654     0.41796766     0.56065578    -0.72109166     2.18928933
912       0.61830461    -0.26271689    -0.25116737     2.31696148     1.21168837     0.99474276
913       3.91991372    -0.28412841    -0.25798942     5.07932001     0.15640744     4.03055832
914       0.92565608    -0.12548948     1.01936234     0.61757416    -0.00164231     2.04349677
915       1.76718735     0.55570586    -1.26167868     0.83344218    -0.47809083     1.33591631
916       4.90665368    -0.21662340    -0.46887513     3.81895429     0.10458208     4.31205732
917       1.20728035     0.22293702     1.02598846     0.35975663     0.49422883     2.29690430
918       0.53938869    -0.08517476    -0.14760835     2.44014915    -0.80580328     0.65799631
919       4.21296336     0.01380541    -0.42291153     3.89307215     0.14138370     5.03948703
920       2.02429205     1.21663089     0.46646120     1.10172326     0.45398099     0.74971678
921       1.13840491    -1.14116289     0.32761754     1.74394672    -0.58676008     0.82341841
922       4.29743583     0.47763952    -0.18731978     4.98504167    -0.18905518     4.22046811
923       2.51569200    -0.97735437     0.12521503     1.09197048    -0.16050167     0.26732063
924       0.31493239     0.09625061    -0.19670784     0.74480446     0.74219350     2.95743764
925       4.24263382    -0.01645915    -0.03391923     5.27290935     0.16608460     4.02241341
926       0.34343348     0.06411572    -0.53100037     0.66033023    -0.30315283     2.85119722
927       3.22965546     0.01981821     0.24966171     0.58409194     0.04887140     0.25493496
928       4.53247965     0.03857208    -0.42635593     4.01529479    -0.25722585     4.99120199
929       0.36872111    -0.25652603    -0.20452373     2.85204199     0.33985357     0.58505659
930       2.66202850    -0.24739280     1.13653463     0.27835008    -0.20841094     1.18875248
931       4.75788667     0.56964950     0.16797249     4.11056966     0.35747696     4.41626095
932       0.63577442    -0.28492425     0.43012814     1.82220028    -0.98260797     1.11837829
933       1.38455122    -0.25004967    -1.27972934     0.48940923     0.60347612     2.30193930
934       4.03353976    -0.12981031     0.05002622     4.11693353    -0.44333410     5.05102781
935       0.98562411    -1.12530028    -0.48979682     1.98149323     0.65513944     0.91422606
936       2.45824488     0.94657794     0.22763576     0.71918149    -0.04214018     0.58713704
937       3.95415657     0.04040881     0.04402462     4.13740936    -0.35915136     5.12602836
938       1.70539917     1.34116371     0.40804518     1.48133935     0.25150350     0.67731753
939       1.22609402    -1.23339048    -0.41411259     1.78492406     0.40722093     0.76106413
940       4.50765267     0.18543849     0.52463347     4.27838698    -0.36007203     4.89555986
941       1.60407221    -0.87309853    -0.78943739     0.83204371     0.57268404     1.26617278
942       1.49942798     1.53141936    -0.19782741     2.32175065    -0.49910950     0.55744067
943       3.93564906    -0.04440569     0.16702224     5.21773920    -0.03137543     3.99784381
944       2.22750815     0.10238855     1.29280365     0.60384684     0.06521033     1.10049668
945       0.71308426    -0.02657164    -0.96213973     0.63608269     0.01502682     2.33208231
946       4.16944410    -0.10074990     0.05096356     5.01685722    -0.49782915     4.09583303
947       0.97763911    -0.43494562    -1.08577412     0.78729681     0.48219318     2.01119351
948       2.62219624     0.60820382     0.86089986     0.71498019     0.10250938     0.60969215
949       4.69644530     0.26776294    -0.63579608     3.98329676     0.00590184     4.23604277
950       1.07098657    -0.78864955     0.37148500     1.55715278    -0.87718047     0.91413919
951       0.66205911     0.58065038     0.28699647     1.75918882     1.24703945     1.43429152
952       4.37658995    -0.36720288    -0.18069809     4.77429223     0.49001998     4.46260981
953       0.32213648    -0.26323707     0.16167604     1.25760980    -1.13816272     2.37435036
954       2.79255802     0.76406113     0.57258468     0.74453418     0.37032251     0.49955015
955       4.69487458     0.16706505    -0.60316144     4.17771955    -0.26579148     4.37474427
956       0.63593017    -0.63448484    -0.23765265     2.89443939     0.23377788     0.40918188
957       1.53080309    -0.01913689     1.11104384     0.29126007    -0.17356529     1.92902662
958       4.23434757    -0.14441230     0.39805222     3.88024410    -0.11205553     5.03471280
959       2.05227183     1.05314505    -0.46837683     0.93525495    -0.40612107     0.77109086
960       1.13613147    -1.16024199    -0.37330037     1.86795249     0.65466054     0.85289628
961       4.75897615     0.05406175    -0.52115844     3.66505822     0.08396488     4.39522865
962       1.36606612    -0.15092138     1.07183486     0.32389925    -0.21086876     2.11441709
963       0.60378677     0.36996252    -0.06959495     2.38462427     0.51128803     0.55111255
964       4.43827633     0.66978861     0.11192831     4.63177646     0.07372669     4.15879177
965       1.13612657    -0.60066012     0.92549800     1.29027083    -0.93384800     1.40997432
966       0.98754253    -0.16154109    -1.02165171     0.65354992     0.63414083     2.21305021
967       4.95549482    -0.49996466    -0.08902776     4.04146030    -0.13964479     3.95530499
968       0.68296954     0.06835271     0.42384064     0.75310636     0.88863832     2.16863441
969       0.81029034     0.49825722    -0.50707673     1.80397944    -1.19110604     1.23052205
970       4.63346504     0.18014484     0.57141649     3.69806720     0.17067596     4.36682206
971       1.35782508    -0.76539485    -0.71062613     1.02991838     0.84528723     1.27717764
972       0.73991951     0.60441775    -0.29298282     1.53667445    -1.00538189     1.28477224
973       4.56228655     0.19883433     0.55085901     3.78776553     0.03940790     4.70037802
974       1.86896986     0.38064497    -1.21484954     0.32841877    -0.30375822     1.73808510
975       0.45960527    -0.24101950     0.20702582     2.64843009    -0.09167343     0.47399092
976       5.30912734    -0.11608414    -0.05703924     4.09244491    -0.00632567     4.32755348
977       0.64036002     0.22872624     0.14824478     2.26081337     1.29514555     1.07518262
978       0.58692996    -0.04768760     0.01240238     0.78994259    -1.17110304     2.74938764
979       3.99782808     0.09728008    -0.22523039     4.02397535    -0.63051117     4.66842926
980       1.13035377    -0.99104433    -0.47390203     1.69310872     0.38466488     0.75047226
981       2.17978129     0.62742329     0.77727022     0.57231216     0.12887879     0.90090215
982       4.13515796     0.40262224    -0.19501387     4.99314861    -0.11878145     3.81371219
983       1.87440891    -0.35880559     1.03498839     0.73526543    -0.37602592     0.99917787
984       1.22728579    -0.42848860    -1.16940072     0.87755009     0.64775806     1.72399254
985       4.91567198    -0.56500957     0.03249348     4.19283617     0.06012112     4.01106253
986       0.81931092     0.35223905    -0.62422756     1.27088214    -1.14118848     1.61866559
987       0.78728986     0.33273095     0.65917798     1.21200939     1.20366518     1.85219250
988       4.86644369     0.12992904     0.58460753     4.08697042    -0.03428277     4.35043104
989       0.49582472     0.09695404     0.14943834     3.00432025    -0.49608658     0.43980602
990       1.30031255    -0.03399353    -1.04857996     0.25279889     0.10596760     2.23773554
991       4.66732545    -0.03562038    -0.61301436     3.70448837     0.13434324     4.29886484
992       1.39004791    -0.07020171     1.03251727     0.26232254    -0.04778081     2.00034354
993       0.56377133     0.35163745    -0.14636632     2.56156541     0.22307032     0.41698072
994       4.34235992     0.37917983     0.39191355     4.19477478     0.53478417     4.36684413
995       2.08652712    -1.07104299    -0.33975324     1.16846016     0.43995980     0.51932900
996       0.64998321     0.56219786    -0.50608098     1.10419364    -0.89962468     1.86674080
997       4.27123459    -0.25041279    -0.05421121     4.70639176     0.63953303     4.39135687
998       3.06437052     0.24523116     0.64241181     0.48130686     0.23389087     0.52561578
999       0.27088055    -0.07337366    -0.04503138     1.41690968    -1.06566079     2.03316530
1000      3.76945456     0.04000172     0.03814277     4.56017934    -0.55991696     4.70005229
1001      2.43537680     0.62182407     0.54533661     0.61127043    -0.02340689     0.61464653
1002      0.38353715    -0.41683660    -0.36751973     1.87343548     1.11992755     1.59503939
1003      5.32152879    -0.00567874     0.00180231     4.14414122     0.02692145     4.23530841
1004      0.59076333    -0.00173938     0.00082247     0.53125962     0.94110770     2.94778967
1005      0.60441026     0.01239196    -0.00288823     2.98177435    -0.67948479     0.37828432
1006      3.94558515     0.01083962    -0.29657670     4.14457200    -0.02679449     5.18271567
1007      2.62061093     0.55224059     0.46759921     0.36203797     0.11856642     0.73887513
1008      0.28266821    -0.33862366    -0.07963807     3.10946786    -0.01041188     0.57514376
1009      4.10026954     0.50680998    -0.01537564     5.00366745     0.15001283     4.25035150
1010      1.45480717    -0.52327153     1.12207182     0.94775045    -0.59951684     1.37007518
1011      1.10507129    -0.04358760    -1.26206190     0.56938043     0.30151308     2.35467434
1012      4.17441147    -0.28808233     0.48794430     4.43877049    -0.49325336     4.34155850
1013      0.51371513    -0.47957400    -0.36488027     1.27510826     0.97281504     1.84416293
1014      2.02568619     1.19459993     0.06908134     1.38526498    -0.16137549     0.40153646
1015      3.93579170    -0.07515738    -0.17082446     4.99063081     0.45038686     3.97486737
1016      2.75949395     0.43842848    -0.49008142     0.64663141     0.02826291     0.39173612
1017      0.29258535    -0.12292877     0.21223071     0.88899342    -0.67051240     2.41562087
1018      4.46262809    -0.18673763    -0.55387058     3.85805613     0.19718090     4.69839079
1019      1.26414967    -0.88520369     0.76121536     1.07396103    -0.84181917     1.45261521
1020      1.35028003     1.09617285     0.30434286     1.63814383     0.63081706     0.71148482
1021      4.75226560     0.48771963    -0.18269535     4.49468047    -0.41053029     4.24465165
1022      0.44958498     0.03287933    -0.29049283     1.27743638     1.15177698     2.02825771
1023      1.91235242    -0.84226748     1.09812789     1.01452192    -0.86053019     1.20485749
1024      3.95731023     0.11764253    -0.17980734     3.89472895    -0.23849040     5.11740523
1025      2.81854006    -0.14731562     0.33232296     0.27118871    -0.09292170     0.65385923
1026      0.32139558     0.39739749     0.02905876     2.65639577     0.46843293     0.72239188
1027      4.51151912    -0.37862263    -0.32811526     4.89037787     0.31623109     4.43798356
1028      0.69114042     0.56550760    -0.81911388     1.73796061    -1.26678206     1.74928127
1029      2.31474954     0.50568935     1.12693410     0.64583496     0.51894821     1.04279899
1030      5.15284522    -0.33334401    -0.20609005     4.37450222     0.20359792     4.33626826
1031      1.03266359     0.44268980     0.95238120     0.86943471     1.14597344     2.30137356
1032      0.68092555     0.44735365    -0.37779706     2.49091697    -1.09075400     0.82471369
1033      4.08199173     0.02806678     0.25855880     3.83006804    -0.00803699     5.15358626
1034      1.23534681    -1.22995561    -0.14053236     1.80795361     0.28246873     0.65991016
1035      2.13202275     1.19132925    -0.34671418     1.00071699    -0.27176020     0.68804408
1036      3.75474789    -0.18053644     0.05756338     4.24538832    -0.46228749     4.90260983
1037      2.55682889    -0.29015293    -0.36353797     0.40754271    -0.09370201     0.63428383
1038      0.29165696    -0.00842844     0.03008078     2.41157654     0.95820249     1.11217921
1039      4.69509608    -0.51783356     0.06708287     4.82070159     0.12382040     3.96840700
1040      1.00269958     0.37398758    -0.95618645     1.00304993    -0.89593390     1.77584788
1041      1.64975377     0.88250910     1.06204660     1.31434700     0.90437028     1.14627144
1042      4.31702023    -0.12904391     0.43229903     3.95300972    -0.41254690     4.79084277
1043      1.63489803    -0.82684573    -0.88099810     0.79468487     0.52307345     1.31648751
1044      1.47345778     1.24059870     0.01128849     1.80485855    -0.22078045     0.52369783
1045      4.02142313    -0.05189951    -0.02610746     4.71478593     0.66402584     4.28154535
1046      2.21330365     0.74402618    -0.89347549     0.78493237    -0.17171285     0.77837147
1047      1.26027807    -0.71098425     1.03317019     0.98324349    -0.55250475     1.47284358
1048      4.12010424     0.28704899     0.49736345     3.94541195     0.19450920     4.81443312
1049      2.23248046    -0.05921585    -0.88396182     0.32115416     0.12576129     1.09543472
1050      0.38057457     0.22961643     0.06606502     2.57269233    -0.70674919     0.78944320
1051      4.87613628    -0.15211209    -0.55994649     4.17982388     0.14634871     4.37804989
1052      1.39830875     0.48299436     1.02908168     0.56951847     0.74831066     1.91831742
1053      0.48408880     0.00957614    -0.18412167     2.87740391    -0.76658082     0.58659630
1054      4.32950344    -0.62508444     0.23110051     4.34668629    -0.37801450     3.98461939
1055      1.83316743     0.95334375    -0.32060397     1.31372614    -0.40659288     0.42838661
1056      0.48611068    -0.29497034    -0.31336360     0.68917167     0.64883115     2.43883345
1057      4.83730401     0.53186445     0.29340938     4.18182412     0.01774297     3.99580313
1058      0.68840365     0.13957606    -0.54324422     0.34355716     0.03818274     2.69349469
1059      0.94731895    -0.78374200     0.33872925     2.36455055    -0.56437840     0.46111000
1060      4.36826570     0.39115405     0.12445695     5.04638730     0.21326708     4.00788635
1061      1.82554173    -0.80585962     1.12221745     1.10446717    -0.61404313     1.04744365
1062      1.45477037    -0.10826836    -1.30178578     0.59342402     0.34508092     1.81393144
1063      3.66289266    -0.17753146    -0.01948047     5.16155781    -0.15696926     4.29373504
1064      0.30822384    -0.10562464    -0.44826556     0.62577515     0.38809402     3.16212215
1065      2.36963670     0.28799402     0.56589188     0.70183339     0.02201226     0.41862599
1066      4.83439141     0.19334318    -0.58150684     4.32962836    -0.20731797     4.03815095
1067      0.78097726     0.41981070     0.49106098     0.74650984     0.81831472     2.05688076
1068      0.94459496    -0.99203334     0.04246431     2.75517376    -0.43692704     0.38247211
1069      4.69175007    -0.55925974    -0.11837963     4.56086285     0.17863356     3.89374633
1070      1.01748885     0.21452375     0.97481226     0.68443044     0.73546767     2.09286336
1071      1.29391933     0.90498604    -0.66078255     1.79434759    -0.75685147     0.72361880
1072      4.62103030     0.47721244    -0.40186731     4.48366003    -0.23840921     4.52256588
1073      1.08932987    -1.03548460    -0.46092104     2.36112822     0.48144271     0.50945148
1074      1.10084888     0.41504991     1.10541210     0.46521821     0.40985383     2.49228605
1075      4.26479476    -0.23908795    -0.50865536     4.27323530     0.50333203     4.42724731
1076      0.36716528    -0.13809731    -0.09625921     1.92582121    -1.07029499     1.36352734
1077      2.25427695     0.90330162     0.55251396     0.87678256     0.47644253     0.66742428
1078      4.22027808     0.00024982     0.12454780     4.35470611     0.15560687     5.31177629
1079      0.24600348    -0.30229458     0.08473412     3.28089192    -0.38851362     0.63706001
1080      3.19250405    -0.03815305    -0.27991819     0.22424223     0.06314080     0.62206052
1081      5.07506306    -0.42415992     0.13867234     4.13621571    -0.00900424     4.06563429
1082      0.93678086     0.75325836    -0.27360402     2.35662246    -0.75960352     0.48633112
1083      0.55361510    -0.07508442     0.15856889     0.73278668     1.04631142     2.60500252
1084      3.86835136    -0.13633595    -0.28648446     4.38496699     0.40408284     4.90725890
1085      0.75820735    -0.86745930     0.50906058     1.89672666    -0.93042437     1.24493825
1086      1.88865860     1.16155024    -0.28709488     1.27855457    -0.03577541     0.57291583
1087      4.17413859    -0.15250808    -0.13546965     5.21593423     0.24754983     4.17560692
1088      0.53399620    -0.21225494     0.82989664     0.66639425    -0.36300346     2.69525011
1089      2.61453703     0.58394590    -1.04963584     0.73665746    -0.19773754     0.69856523
1090      4.15105115    -0.26890183     0.16639219     5.10170632    -0.26148958     3.98785217
1091      0.27643366    -0.09262083     0.02674564     0.73026070     0.53074919     2.75147206
1092      2.85755351     0.68725268     0.18959254     0.79016672    -0.02698371     0.27314048
1093      4.48499490     0.24599450     0.53146175     4.31380688     0.43431076     4.42429808
1094      1.56321315     0.33156318    -1.11588441     0.37797844    -0.12917902     1.77582467
1095      1.10906279    -1.13592792     0.33663421     2.39644698    -0.22736498     0.44394815
1096      4.25470788    -0.56414495     0.29140185     4.80967855    -0.10628198     4.05080694
1097      0.52537311     0.12656194     0.66445224     0.92024482     0.93794862     2.50622623
1098      2.06800835     0.81026816    -0.54135780     1.07968944    -0.40269067     0.48236075
1099      5.20882040    -0.05386479     0.33437545     4.22309270    -0.10407627     4.28268461
1100      0.59592257     0.30422377     0.07483438     3.17921231    -0.29510068     0.29708459
1101      0.85343203    -0.02724286    -0.76270451     0.23816831    -0.00633040     2.91820916
1102      4.75454343     0.50260444    -0.28433980     4.27878111    -0.26121545     3.91000640
1103      0.96648426    -0.03524382     0.88602198     0.43688144    -0.44779466     2.28373271
1104      1.06709484    -0.89058519    -0.38042916     2.23589125     0.48111098     0.43754260
1105      4.53929308    -0.62811378    -0.03918768     4.63383694     0.16418410     3.99404512
1106      0.61609605     0.10196150    -0.67864738     0.85973170    -0.88264637     2.25347690
1107      1.59763311     0.74607215     1.00219491     1.15096962     0.83225174     1.11773587
1108      3.93871153    -0.24545229     0.04349284     4.92191164    -0.47153629     4.40243895
1109      0.27157926     0.02695747     0.16630182     1.22866527     1.08811451     2.44228850
1110      2.70853464     0.07696813    -0.61990250     0.53492651    -0.18914041     0.52118897
1111      5.24470170    -0.06615226    -0.23779157     4.15194880     0.10603954     4.19135359
1112      0.73189025     0.08713815     0.55707385     0.32851312     0.48948816     2.94452697
1113      0.59917769     0.15818127    -0.08777094     3.10425595    -0.16489808     0.26783955
1114      5.13490010    -0.03943873     0.13003079     3.76932621    -0.15682574     3.91590107
1115      0.64346072     0.06583036     0.04465328     2.62300465     0.14011279     0.29368531
1116      0.63953472     0.05103430    -0.25856907     0.38959829    -0.54315101     2.74566245
1117      4.73581763    -0.58785814    -0.32810042     4.26367549     0.00716843     4.03207927
1118      0.48754746    -0.10189123    -0.15738213     0.93314975    -1.10227487     2.48252646
1119      1.30466343     0.91134830     0.30228581     1.83636234     0.56164066     0.46265879
1120      3.99798013     0.09782969    -0.08655902     5.24042814     0.10929773     4.08827533
1121      0.47485161    -0.05537752     0.74514160     0.64099396    -0.23950586     2.73179832
1122      2.56330317    -0.04711005    -1.06157326     0.60487926     0.06443866     0.73977602
1123      3.93537648    -0.05785533    -0.18820512     5.10424393    -0.34278362     4.03508592
1124      2.30879772    -0.35285205    -1.21793037     0.62733984     0.11659233     1.00115273
1125      0.65219311     0.24963750     0.85261451     0.77809217     0.45163669     2.18154127
1126      4.68341527     0.39372753     0.52362040     4.16155175     0.11551938     4.48084219
1127      1.15295021     0.46990111    -1.01444574     0.51129771    -0.57491429     2.29662202
1128      0.78954039    -0.76855326     0.23227932     2.61765425    -0.14935296     0.40163223
1129      4.26351633     0.38759310    -0.40474194     4.87777857    -0.23449763     3.95152814
1130      1.18625262    -0.74686371    -1.04236191     1.37515312     0.94393428     1.47025792
1131      1.75749283    -0.25920987     1.00451857     0.65708088    -0.40426262     1.13652885
1132      4.84448927     0.52923026    -0.27986203     4.34584946    -0.14028320     4.17769390
1133      1.38015182    -0.81132037     0.77177962     1.38024674    -0.98801021     1.07360246
1134      0.48067865     0.07768091    -0.21377309     1.15248987     1.25304726     2.28976605
1135      4.05192448    -0.03682468    -0.32080940     4.12283177     0.51540086     4.84636562
1136      0.49991164     0.61514031    -0.33814868     2.38979305    -0.68555014     0.85790450
1137      2.66895750    -0.07837859     0.64661688     0.33283513     0.11786428     0.75437243
1138      4.25796082     0.02573594    -0.10600197     4.19547088    -0.55619322     4.96744281
1139      3.09259401     0.35738114     0.48138337     0.35903194    -0.07806790     0.60615302
1140      0.52799654    -0.70282379    -0.37775098     2.27046925     0.77175780     0.98634770
1141      4.90374878     0.47035599     0.35328573     4.41221555     0.08093847     4.31715707
1142      0.66709119    -0.48347889     0.48887369     2.33260788    -1.22391941     1.08312230
1143      1.12873345    -0.17560547    -1.03852410     0.47790427     0.62503113     2.32492530
1144      4.38909594     0.42446412    -0.36381751     4.74510576    -0.34327617     4.16806415
1145      2.18262970    -0.64211620     0.88779705     0.79352965    -0.52829063     0.83677919
1146      0.59655906    -0.37522691    -0.67551424     1.53635654     1.16635112     1.79611530
1147      4.24314630     0.24541107     0.00629489     5.13369267    -0.29986545     3.97207452
1148      3.06300013    -0.54672365     0.19501251     0.69299326    -0.12175305     0.26574688
1149      0.28693326     0.13408665     0.22441618     0.69975833     0.43861230     2.75766676
1150      4.52964366     0.24813548    -0.41048463     4.38001104    -0.44797039     4.69471992
1151      0.73118836     0.74767410     0.59905758     1.37563494     1.07895349     1.79674852
1152      2.26515653    -1.26712659     0.38365223     1.25850150    -0.48954150     0.54290731
1153      4.88347195     0.45880654    -0.35480912     4.02569310    -0.12665878     4.23337250
1154      0.72332262    -0.52070700    -0.31741666     2.45976752     0.62546042     0.50867141
1155      0.94261522     0.07609246     0.90872161     0.29205559    -0.13397361     2.66612278
1156      3.95609218    -0.08402309    -0.15703120     4.30055465    -0.62913788     4.75054742
1157      0.49461311     0.60418578     0.40683586     1.82471949     0.86675827     1.27602967
1158      2.51964346    -0.96375772    -0.51492062     0.77427715     0.04580443     0.58838254
1159      4.65520911    -0.49699588     0.03499426     4.97022536    -0.24231822     4.57417728
1160      2.14710186     1.24395567     0.54997066     1.56254206     0.30725495     0.38216522
1161      0.88129099    -0.17943277    -1.21248504     0.43868266    -0.01942097     3.07679899
1162      4.35821528     0.36328821    -0.35406145     4.38870908    -0.55043488     4.25759782
1163      1.32441875     0.40746655     1.08348221     0.50662052     0.23677019     1.87617878
1164      1.59322047    -1.16375227    -0.39370119     1.73838048     0.17939441     0.45483478
1165      4.83709209    -0.60004648     0.14601984     4.32081298    -0.10248921     4.17357123
1166      0.48005083    -0.18215591    -0.01730789     0.52241691     0.67808002     2.96128060
1167      1.35677063     0.99076301    -0.40819401     1.92995861    -0.65810087     0.49221697
1168      4.52759250     0.28622148    -0.45197297     3.92338810    -0.33367801     4.69790215
1169      0.40609160     0.18944849    -0.11291755     2.29697980     0.88732807     0.93886387
1170      2.18699349    -0.34442708     1.17685081     0.37421058    -0.38298639     1.40387463
1171      4.09781819     0.25772195    -0.16054610     4.99300651    -0.40554658     4.50089051
1172      1.91619173    -0.94945409    -1.00415099     1.14509249     0.45724206     0.90123500
1173      0.95950037     0.52673648     1.11252610     0.80144046     0.62447336     2.27077781
1174      4.53740024     0.17985824    -0.68835798     3.99793381    -0.14356192     4.27859121
1175      1.09353305    -0.93803615     0.27378332     1.86202581    -0.74600623     0.72211641
1176      0.77262991     0.64523522     0.37396350     1.46927665     1.04089488     1.40548543
1177      4.73641648     0.13272048    -0.43742880     4.65728529    -0.41520944     4.68009455
1178      1.49910875    -1.51534849    -0.33319691     2.47982542     0.13848200     0.38176837
1179      1.17750452     0.73568932     1.03702728     0.75163798     0.73626198     2.04478819
1180      4.20570987     0.28317701     0.19784955     5.03860789     0.32046685     3.93835628
1181      1.33777418     0.12913533    -1.21426276     0.57336017     0.06777965     1.76714651
1182      2.02988955    -0.80890811     1.09711456     1.00474010    -0.46474947     0.92048053
1183      4.79645869    -0.13512443     0.52900967     3.84122566    -0.19316990     4.38875434
1184      1.14560512     0.89403581    -0.50529336     1.61932230    -0.98379368     1.04954784
1185      0.89500406    -0.61305406    -0.55001953     1.10035979     1.00498457     1.69812795
1186      4.20938123     0.27402325    -0.29715164     4.15186456    -0.40100762     4.93934323
1187      0.31016866    -0.06802346    -0.16008215     2.52671082     0.86268211     0.96171839
1188      2.68994050     0.13485058     0.91769450     0.31228506    -0.08045021     0.94025668
1189      4.93135085     0.42364733    -0.27428051     4.27108141    -0.15430032     3.89147257
1190      0.56865365    -0.03022093    -0.28226811     1.33821585     1.20625526     1.80799196
1191      1.17141106    -0.83781373     0.56510208     1.77479888    -0.98960445     0.89838276
1192      4.80438158     0.59948249    -0.14285825     4.43275616    -0.13907413     4.27644775
1193      0.70187909    -0.32986387    -0.63444188     1.46052961     1.23393087     1.76922463
1194      1.18975126    -0.44961601     1.03579562     0.89137345    -0.96235017     1.91419206
1195      4.48419356     0.18663930     0.46805940     4.52432396     0.47224662     4.53150344
1196      1.01620618    -1.07146095     0.54328621     2.39338376    -0.63645924     0.68745283
1197      2.01523805     0.13549809    -1.19389515     0.37609892     0.09648622     1.47436050
1198      4.56668827     0.03621184     0.57177845     3.95765021     0.10152009     4.76537134
1199      1.85663887     0.57509354    -1.10415566     0.44983007    -0.46535333     1.57877675
1200      0.71618333    -0.84431682     0.00190381     2.54783892     0.51021384     0.56242318
1201      4.02905522     0.19530099    -0.10927995     5.14504366    -0.04927427     3.80600997
1202      0.81261305    -0.08446064    -1.02800463     0.64951444     0.26141267     2.27964245
1203      2.53177338    -0.29512505     0.75004391     0.66817099    -0.13517013     0.53149193
1204      4.09247552    -0.18392309     0.05417042     4.43972273    -0.65934312     4.61408533
1205      0.47500537    -0.52241242    -0.43863657     1.65086923     1.01985746     1.62595835
1206      2.89752939     0.46521044    -0.02944299     0.51104821    -0.17856877     0.45480197
1207      5.21506918     0.16430129    -0.30700538     4.30443705     0.02998691     4.20718859
1208      0.54943069     0.03842939    -0.10187275     2.63831688     1.30452360     0.94478141
1209      0.82741488    -0.26706044     0.65101673     0.63106586    -0.97341195     2.46157858
1210      4.98778026    -0.43316101     0.17593722     4.50129665    -0.25807919     4.16975152
1211      1.47916589     1.10951326    -0.68314164     1.87913101    -0.98853433     0.78810866
1212      0.51176905    -0.02582035     0.30370376     1.15247424     1.22232794     2.18722588
1213      4.15446232    -0.23846209     0.27110729     4.69662037    -0.57885855     4.30457588
1214      1.90761078    -0.35353017    -1.17812521     0.51010148     0.04096129     1.32753866
1215      1.37757039     0.98318974     0.89092269     1.49731711     0.64924187     0.98539231
1216      4.59096068     0.25803402    -0.62658501     4.01819529    -0.06509570     4.49134064
1217      1.12282044     0.73937366     0.80222783     0.95653429     0.93665248     1.78554882
1218      0.85223885    -0.85347118    -0.00422450     2.35164767    -0.44986868     0.49279628
1219      4.10265385    -0.30478940    -0.45970362     4.31079073     0.40711687     4.67445414
1220      1.07216737    -0.83124538     0.81309615     1.10209829    -0.81049625     1.62533865
1221      1.40962610     1.19492951    -0.31164755     1.84792033    -0.09036388     0.49615852
1222      4.26158160     0.31362121    -0.07466011     4.89651034     0.54672310     4.17770906
1223      2.79583262    -0.06536142    -1.13536995     0.50084656     0.19067297     0.83528749
1224      0.40254696    -0.18361653     0.51536282     1.12095686    -0.86075832     2.11180084
1225      3.96132943    -0.07648286    -0.12283627     3.80828097     0.45430417     4.96083405
1226      2.60591813     0.72484202     0.00038597     0.53958349     0.11822926     0.57241028
1227      0.69502789    -0.83720206     0.29919888     1.96050423    -0.56657241     0.88171802
1228      3.79256114     0.10196531    -0.02549777     4.75995682     0.55387743     4.48497061
1229      1.34298685     0.78738152    -1.06924053     1.03442215    -0.61053942     1.47285843
1230      1.38752012    -0.78602223     0.95522244     1.07159342    -0.50241341     1.21016070
1231      4.03862298    -0.00332526    -0.24381170     4.62473468     0.58036276     4.63094213
1232      0.33161038    -0.26555536     0.19303198     1.75069437    -1.13005111     1.73942530
1233      2.75163805     0.78499922    -0.30493299     0.70263267     0.07009694     0.47626256
1234      4.29410115     0.43618285    -0.24996952     5.02206530    -0.20799365     4.40472709
1235      0.35914304    -0.05875019    -0.46821415     1.00129532     1.06943893     2.84058080
1236      2.56820520    -0.84121665     0.43257109     0.93825601    -0.31194722     0.37544520
1237      4.12679851    -0.21040861    -0.37104843     4.62371702     0.43579776     4.77116769
1238      2.14132763    -0.48898306     1.09277018     0.46145848    -0.09570699     1.20753159
1239      0.63562478     0.78233963    -0.60169971     2.33196880    -1.03316786     1.13216360
1240      4.30638195     0.31527702     0.54282326     4.43182797     0.30985105     4.57420663
1241      0.62108758     0.61734679    -0.44661293     1.51937168    -1.14998643     1.78511023
1242      1.73743005    -1.22661894    -0.05234428     1.64295293     0.28563925     0.46155579
1243      4.15589962    -0.11513660    -0.11166173     3.93414241     0.47156361     5.00680082
1244      3.01686165     0.36721856     0.21902515     0.35662045     0.14610849     0.57098225
1245      0.42676829    -0.54883232     0.17875692     2.26129983    -0.70355650     0.94153213
1246      4.00370333     0.23840282    -0.21619058     4.42749230    -0.47693579     4.86375180
1247      1.75387017     0.96209528     0.99038257     0.92447903     0.50397695     1.24143981
1248      1.03622955    -1.04713312    -0.57499511     1.94935661     0.57264911     0.83021748
1249      4.28897050    -0.23325091     0.00913112     5.26646125    -0.05173844     4.13735875
1250      0.89617283     0.01102463    -1.21639908     0.59731514    -0.18918674     2.49945723
1251      2.67988926     0.51846237     1.02510398     0.72358652     0.23453351     0.64965815
1252      4.04453810     0.05319929     0.28625580     4.20407181     0.16151029     5.18119973
1253      0.75815002    -1.07545983     0.13724801     2.62920797    -0.07203751     0.58047350
1254      2.11943743     1.15221455    -0.54759553     0.95299845    -0.33103308     0.80011551
1255      4.08892690    -0.04703308    -0.07871285     5.08257865    -0.44379091     4.33553435
1256      0.28624187    -0.15519086    -0.32806725     1.04264095     0.95139851     2.65538862
1257      3.06896683     0.01390398    -0.01615368     0.54524324    -0.14074620     0.30785909
1258      4.01509602    -0.04139317     0.41619523     4.38210224    -0.43312776     4.85398164
1259      0.38627053     0.42314378     0.29708781     2.64586902     0.93054406     0.97567468
1260      2.58842306     0.21989106    -0.58589087     0.37773103    -0.21657349     0.73516560
1261      4.50305985    -0.02784721    -0.66172004     4.22757872    -0.20847753     4.63407931
1262      1.22668716    -1.20713835     0.34467139     2.10690056    -0.78504185     0.74730029
1263      0.95360538     0.86215921     0.43167068     1.58988909     0.92740139     1.18349510
1264      3.83126518    -0.02034591     0.15300676     4.73055802     0.58082444     4.44309705
1265      0.30031475    -0.17279847     0.24658783     1.52080076    -1.13594334     2.01596520
1266      2.73329255    -0.16030078     0.00549016     0.50827387     0.17669469     0.41320063
1267      4.03213657    -0.41462059    -0.42072880     4.49217288     0.45902778     4.25225867
1268      0.99160161    -0.50747087     0.90654729     0.66759436    -0.45580636     1.93282217
1269      1.39455735     1.03544689    -0.61442945     1.67259756    -0.42339515     0.62548616
1270      3.91178140     0.36924528    -0.33145841     4.69809888    -0.44711433     4.24792486
1271      1.38149561     0.37140965     1.09257546     0.56145152     0.14163273     1.63699402
1272      1.10444504    -0.80808296    -0.87644117     1.50119883     0.78251603     1.17495787
1273      3.88468398     0.02814202     0.07333237     4.88728669     0.53122660     4.39979502
1274      0.41483872     0.36553708    -0.55069546     1.23155623    -0.99859404     2.20713544
1275      2.52547650    -0.56825315     0.71683170     0.66155685    -0.01153580     0.57788896
1276      4.27098374    -0.10752864     0.40262362     3.79434811    -0.20620408     4.97298092
1277      2.10462643    -0.88572164    -0.84762392     0.69309636     0.42122868     1.06843197
1278      1.06742099     1.09493140     0.00326162     1.99845922    -0.25243858     0.59030551
1279      4.21862741     0.52452898    -0.15415181     4.49327655    -0.50175603     4.26423004
1280      0.79229813     0.44495104     0.85489223     0.70845948     0.59605184     2.34810539
1281      2.05884079    -0.97476457    -0.06398189     1.19348746    -0.13477053     0.37563295
1282      4.54061859     0.45771017    -0.45426542     4.33470788    -0.24431760     4.56121720
1283      1.23424724     0.49622629     1.12018550     0.51053073     0.48867287     2.25919898
1284      0.95376595    -0.94220638    -0.38770971     2.40551157     0.38578237     0.49531191
1285      4.95700900    -0.26523450    -0.21090297     3.69432701     0.17152697     3.90876259
1286      0.77563484     0.47391466     0.11384407     2.18577179     0.61777829     0.54063291
1287      0.67509646    -0.11816988     0.35107437     0.37955655    -0.29554263     2.55364019
1288      4.98176050    -0.23785753     0.32988825     3.91620756    -0.00621040     3.71465032
1289      0.76657735     0.50769970    -0.15004056     2.23294476    -0.78074714     0.60059427
1290      0.62568714    -0.18027125    -0.10351808     0.97443460     1.04400978     1.95478787
1291      4.28495352     0.42464303     0.17915894     4.78903199     0.45096912     4.17176009
1292      0.85471792     0.37876213    -0.99723770     0.59545573    -0.36182003     2.37630421
1293      2.21843833    -1.08761186     0.44229736     1.25459627    -0.11729946     0.37539021
1294      3.87903886    -0.21080546    -0.28597475     4.30577980     0.49262854     4.78999909
1295      1.55799515     1.16498615    -0.43923141     1.51316702    -0.18636360     0.60694652
1296      1.08941469    -0.94959326     0.75152475     1.34859166    -0.76703565     1.33778109
1297      4.18377291    -0.03051515     0.15785306     4.22236914     0.29416114     5.20874586
1298      0.24747515    -0.13270114     0.08293979     2.97726183    -0.61642537     0.75809780
1299      3.11947566    -0.27847586    -0.26088994     0.28623891     0.12110876     0.60327762
1300      4.35823829     0.43632682     0.12486620     5.05865730     0.21284419     4.31596542
1301      0.80028479    -0.38275541     1.04700212     1.03680116    -0.95200732     2.23883396
1302      1.98714466    -0.30546889    -1.35399655     0.63119612     0.44401413     1.38897878
1303      4.82063536     0.55097891     0.28549815     4.13215242    -0.00616047     3.97762611
1304      0.53486998     0.19075454    -0.11307904     0.56840515    -0.72120276     2.70074964
1305      1.10637882    -0.87620058    -0.02968995     2.21262949     0.20701176     0.30216450
1306      4.50112279     0.28809906     0.57618621     4.29317654     0.41236605     4.05409689
1307      1.56625421    -1.24945579    -0.11790689     1.93594714     0.37602115     0.40021529
1308      0.59782144     0.43497276    -0.30752114     1.01781360    -0.87179298     1.84011373
1309      3.78849147    -0.03422652     0.22635051     4.45377775     0.50911757     4.82291501
1310      0.35044883    -0.40201135     0.30612953     2.32042602    -1.11240407     1.29720672
1311      2.62364663    -0.06442305    -0.24050224     0.39218981     0.18444067     0.56128744
1312      4.05028887     0.12530150    -0.15281753     4.87143365     0.56340174     4.40653466
1313      0.54830579    -0.44245649     0.66754003     1.23486154    -0.88784951     1.94993112
1314      2.54550540     0.64766115    -1.03129734     0.66792658    -0.13593750     0.82507079
1315      4.20708900     0.27152040     0.26090337     4.83939683     0.49689746     4.27135841
1316      0.61055360    -0.46231686     0.75316338     1.44797444    -1.05509803     1.82456932
1317      2.60666359    -0.28688468    -0.86936482     0.54785625     0.29871359     0.70924726
1318      4.58751939    -0.24319852     0.55586457     3.81771879    -0.09324146     4.59751598
1319      0.45579277    -0.00396300     0.18792127     2.60309011     0.49361103     0.57108226
1320      1.76487959    -0.04434240    -1.20022138     0.27207528    -0.03715098     1.82251084
1321      3.78321838     0.05146864    -0.00264027     4.77645684    -0.51005709     4.63178622
1322      2.14826827    -0.72928810    -0.77642588     0.77480225     0.12268525     0.74923954
1323      0.61505195     0.61532147     0.71094603     1.50383187     1.07773082     1.86699306
1324      4.35516527     0.18333819    -0.13683090     4.51640557    -0.54262504     4.89534848
1325      3.12972216    -0.60121685     0.26625300     0.50040084    -0.23382181     0.49519755
1326      0.42272680     0.56501779     0.36131786     2.01474345     1.18468434     1.57218091
1327      5.19064669    -0.23582047     0.13523364     4.15753474     0.04380469     3.96272810
1328      0.59629164    -0.07918306     0.01874203     0.69612494     0.98767694     2.56116170
1329      0.73008907     0.51308281    -0.12510480     2.72648559    -0.67307977     0.43371091
1330      4.80257378     0.45488117     0.25959236     4.39598516     0.36062623     4.08674446
1331      1.65403932    -1.19308427    -0.44465674     1.83184251     0.65957447     0.51877069
1332      0.54746198     0.30825297    -0.30414386     0.66490385    -0.73740768     2.50307838
1333      4.25959677    -0.70737900     0.09275574     4.58462743     0.01672921     4.01160667
1334      1.15076368     0.35803351    -0.93794939     0.89533955    -0.70548050     1.53618773
1335      0.93078137     0.30494530     0.94323298     0.89417907     0.82266032     1.96318904
1336      4.66523345     0.04873871     0.63800743     4.06825258     0.23172974     4.38947654
1337      0.58232172     0.47957112    -0.05867484     2.16168879    -0.96014780     0.94884030
1338      1.39879957    -0.93649906    -0.71350600     1.29014128     0.94315773     1.21447608
1339      4.03547154    -0.06754648    -0.49183367     4.03163005    -0.02224268     4.99620561
1340      1.87499746    -1.10759225     0.53536336     1.05341789    -0.46913984     0.84702735
1341      0.70439007     0.91091156     0.03043597     2.42775800     0.37426512     0.63154997
1342      5.08442441    -0.43864156    -0.01173543     4.04064459    -0.08233805     4.12527389
1343      0.89230996     0.71159172    -0.04100776     2.57254912    -0.12917334     0.25336752
1344      0.55699852    -0.10868305    -0.10708160     0.28944382    -0.17961850     3.11867298
1345      4.45011934    -0.06406712     0.48969322     3.73221076    -0.03552614     4.80348827
1346      1.81928457     0.83861593    -0.80063982     0.82884796    -0.57859183     1.14615203
1347      1.02060089    -0.93650143    -0.32681484     1.76926530     0.72438708     0.90371102
1348      3.59264057    -0.02580787     0.29724520     4.08193703    -0.63322376     4.49062034
1349      0.60012493    -0.58039810    -0.38908163     1.45473548     0.67760064     1.22895122
1350      1.88538222     0.96470868     0.38979112     1.02532415     0.06295996     0.58121188
1351      4.16202370     0.30419777     0.06610836     4.34400174     0.60224061     4.73209685
1352      1.97433599    -1.04343822     0.43572316     1.12579957    -0.07932665     0.57974173
1353      1.52678534     0.97477903    -1.03357945     1.08657215    -0.66970227     1.41155347
1354      4.49562569    -0.51337065     0.27950904     4.70419716    -0.20456144     3.92895808
1355      1.77595684     0.65691577    -0.93377098     0.95782546    -0.66114519     1.01470502
1356      0.81488293     0.45347466     0.80934234     1.36096280     1.05694474     1.67570915
1357      5.01846330     0.39177174     0.34679193     4.39500432     0.09052516     4.44054943
1358      0.55581577    -0.25554766     0.35365777     2.41116265    -1.32717245     1.16979617
1359      1.20952522    -0.31518570    -1.08534711     0.55301466     0.78519304     2.30089264
1360      4.04090483    -0.11137786     0.04090449     4.43457667    -0.46778356     5.01956570
1361      2.38112117    -1.02378789    -0.72173629     0.81145740     0.20115580     0.77719352
1362      0.65680758     0.86659324     0.48204430     2.23533213     0.83972136     1.04050371
1363      3.71663559     0.00641802    -0.09740870     4.83335166    -0.54671851     4.14191862
1364      2.06965479    -0.58643100    -0.94771520     0.73546813     0.15600614     0.83298198
1365      0.65524902     0.43156196     0.78065692     0.99422153     0.68110005     1.92481274
1366      4.37236810     0.35531163    -0.21016932     5.07215961    -0.16107656     3.92978934
1367      0.33809573     0.17394651     0.21189352     0.61989812     0.31039200     2.75365538
1368      2.69711511    -1.02573606    -0.44454398     1.06840830     0.14803653     0.32293809
1369      5.20510976     0.10904478    -0.26385898     4.15421690     0.00640630     4.02537419
1370      0.57851537    -0.03735631    -0.09875823     2.87307749     0.86261085     0.52181109
1371      0.73930141    -0.20785107     0.47168686     0.65493872    -0.96702927     2.41039373
1372      4.65308209     0.37642421    -0.33323214     4.42266395    -0.43322972     4.55351885
1373      1.20328944    -1.12426471    -0.43426266     2.24183419     0.34474252     0.48169268
1374      1.64186066     0.27625355     1.35737794     0.36322502     0.07515278     2.08384274
1375      4.87154816    -0.51003880     0.02116916     4.70983952    -0.14153395     4.09506504
1376      1.66406553     1.14517336    -0.74580630     1.78688346    -0.84441601     0.69129995
1377      0.62816170     0.10296478     0.65696938     0.87026384     0.99684987     2.38248740
1378      4.67114473     0.20463155     0.59856144     4.10529785     0.03924065     4.61419787
1379      1.73649696    -0.24075897    -1.15176045     0.31719692     0.32698858     1.78776474
1380      0.45171695     0.27112331     0.10000179     2.84539803    -0.79410693     0.67022848
1381      4.28893867     0.43506387     0.59091236     4.09620345     0.25658949     3.99263470
1382      0.48357199     0.20588238     0.00559190     1.48134668    -1.05493538     1.57950532
1383      1.44646508    -0.84511833    -0.29583905     1.35925777     0.49740543     0.60109570
1384      3.97324641    -0.20003374     0.15244991     4.79480244    -0.48284798     4.65033655
1385      1.67735922    -0.71754769    -1.15714161     0.78527927     0.41580620     1.44616115
1386      1.11763742     0.89995907     0.89776180     1.53847562     0.81678016     1.29219822
1387      3.79289846     0.22243816    -0.00597522     4.00424765    -0.18372454     5.14066976
1388      2.45934529    -0.50713334    -0.02746036     0.40946728    -0.05618769     0.64807698
1389      0.65271904     0.95882112     0.15859967     2.61639230     0.36047649     0.65452778
1390      4.17429067     0.04472289     0.25326304     3.94544276     0.39564204     5.02042398
1391      0.91394906    -1.05515022     0.26533481     2.19278903    -0.23064298     0.63401505
1392      2.52430148     0.70219876    -0.71970806     0.50549063    -0.14816712     0.84109046
1393      4.18471716    -0.42114572     0.05075183     4.70920893    -0.52665549     4.33327003
1394      0.35722351     0.04824168     0.27299808     1.28797520     1.02250635     2.09175754
1395      2.58019710     0.24957071    -0.99602770     0.53316407    -0.28289280     0.84578623
1396      4.87677662     0.42165134    -0.35637128     4.25534340    -0.24481856     4.38339290
1397      0.48759578    -0.01292414    -0.24778747     1.95132297     1.30709325     1.45144696
1398      1.48413743    -0.55227075     1.10695499     0.74448195    -0.88376807     1.78359594
1399      5.12724038     0.00449497     0.38086827     4.00282920     0.00224185     4.37500166
1400      0.78332510    -0.55051577    -0.41403443     1.57998239     1.30722199     1.58521564
1401      0.80698615     0.53619956    -0.48672301     1.37352602    -1.29058792     1.78327902
1402      4.06587774    -0.24477882    -0.04018132     5.08303921    -0.38189695     4.31702844
1403      0.56964212    -0.36132406    -0.92080670     0.76938341     0.65187125     2.70390740
1404      2.42156686     0.66476027     0.83241637     0.79711019     0.13116318     0.55309849
1405      4.14973063    -0.05235956     0.10342060     5.33352934    -0.09300157     4.38954250
1406      1.00453516     0.16321185     1.36717606     0.61661976     0.28247961     2.62232273
1407      2.10064159    -0.06384483    -1.38124995     0.60909821    -0.00572098     1.26271327
1408      4.04482641    -0.29871942    -0.12851422     5.17161560    -0.04949237     4.06568179
1409      0.44998773    -0.04723311    -0.69081860     0.58558615    -0.13582938     2.92040651
1410      2.71669857     0.52071610     0.29399421     0.75704957     0.06763284     0.29333499
1411      3.92025935    -0.02004531     0.16800774     4.25840989     0.60179775     4.77843601
1412      2.82740154    -0.30825188    -0.07152794     0.40503407     0.17524855     0.51386830
1413      0.27242950    -0.09925245     0.10734729     2.17363999    -0.98622227     1.24965033
1414      5.12697715     0.15850472     0.22009419     3.97267396    -0.10241789     3.87829038
1415      0.64592697     0.12502101    -0.23531140     0.48901631    -0.68391270     2.59899935
1416      0.65436960    -0.29550546     0.01753541     2.76887023     0.26894026     0.31447948
1417      4.44513355     0.40040301     0.30626848     4.46942809     0.49023224     4.48231845
1418      2.30508181    -1.12575373    -0.31452301     1.16905344     0.40020667     0.46125018
1419      0.60558764     0.54868775    -0.57161469     1.10129874    -0.99912260     2.17202909
1420      5.01774229     0.33884197     0.30881839     4.03833270     0.00799769     3.91185853
1421      0.83562396    -0.67382664    -0.06369111     2.54080758     0.44045699     0.34788618
1422      0.61267485     0.20621441    -0.21329523     0.60361891    -0.82693168     2.50460208
1423      4.58963667    -0.43935418     0.47262643     4.43854883    -0.26806349     3.93092631
1424      1.05457983     0.95834243     0.52422990     2.27911194     0.65953872     0.57302984
1425      1.19256502     0.02210437    -0.96543919     0.42745998    -0.36375103     1.90979658
1426      4.06951814     0.27273939     0.28101647     4.79705504     0.51270634     4.17818686
1427      1.82659785     0.24354943    -1.17325314     0.51170854     0.04409265     1.31393326
1428      1.33873979    -0.88243745     0.99364359     1.36840101    -0.70454406     1.13478899
1429      4.60499857     0.39847606     0.36459076     4.61735316     0.37571619     4.20189045
1430      1.91703207    -0.50007909    -1.13575737     0.67566589     0.61774406     1.33127403
1431      0.75875280    -0.60336179     0.66370804     1.94296519    -1.07736283     1.22842000
1432      4.44986038    -0.50976309    -0.06422780     5.01232375    -0.11014602     4.22704827
1433      0.58585086     0.03878996     0.79346979     0.67295963     0.60285842     2.71177962
1434      2.10237182     0.80456119    -1.13073073     1.02004565    -0.63367258     0.97587600
1435      4.53485728     0.73020466    -0.01880435     4.35724742    -0.00344982     4.04531980
1436      1.38600130    -0.84869265    -0.53873690     1.61628384     0.60691496     0.57809610
1437      0.52043118     0.10075623     0.43124885     0.47806923    -0.43818706     2.84742841
1438      3.82388010    -0.01998256    -0.01044185     5.12604932    -0.30872463     4.10765013
1439      0.64927515    -0.26384715    -0.94629406     0.74309318     0.49946611     2.43612098
1440      2.18836340     0.31404140     1.05552286     0.65340642     0.07230497     0.84166019
1441      4.10157181    -0.17208438    -0.26782638     4.87870881     0.47871671     4.51824750
1442      1.05773751    -0.63368862     1.04883121     0.88344974    -0.62755965     1.92033494
1443      1.82826678     1.09348838    -0.96491904     1.32041380    -0.52447496     0.89861916
1444      4.16353755    -0.42582599    -0.30738504     4.16698713     0.44087852     4.70359345
1445      0.48697901     0.40140824    -0.36398824     2.17135721    -0.80312144     0.97558306
1446      2.15952624    -0.35489400     1.15347388     0.40697484    -0.07620759     1.32745082
1447      4.70507837    -0.54620981    -0.12204276     4.69696017     0.22531254     4.16209837
1448      0.45294761    -0.24091000     0.29127571     0.50400759    -0.43325366     2.98023837
1449      1.96776097     1.26019850     0.26679002     1.72822129     0.34797257     0.31308328
1450      3.72389089    -0.24695848     0.13727553     3.97812561    -0.62750111     4.55161480
1451      2.21513611     0.57421505     0.01526952     0.61655788    -0.16134628     0.54341845
1452      0.72033113    -0.69146866    -0.48275178     1.50396386     0.74494264     1.24670818
1453      5.12944716    -0.25270920     0.25759603     4.00680577     0.21299320     4.09287733
1454      0.56170132    -0.01838043     0.08561482     2.09288552     1.43846302     1.42115440
1455      0.77441922     0.21808692    -0.43685923     0.81760393    -0.96986295     2.02730803
1456      4.48597010    -0.02193008     0.56237035     3.73884178    -0.16707900     4.64969793
1457      1.79482986    -0.40951190    -1.05750694     0.40416540     0.32069498     1.55757098
1458      0.73477701     0.75364024     0.01601505     2.32796711    -0.41876650     0.56831116
1459      4.86732523    -0.53583660    -0.00941546     4.59289473    -0.20764266     4.17657143
1460      0.48215530    -0.17880285    -0.09281541     0.44420755     0.30931359     3.04060536
1461      1.63127227     1.21742655    -0.40257628     2.01983591    -0.53020493     0.43104797
1462      4.02147278     0.10464589    -0.24008918     3.78124170    -0.02749377     5.12342987
1463      0.45109410     0.61333720    -0.01651182     2.57138321     0.19867768     0.63623467
1464      2.75402184    -0.29363250     0.44170646     0.30442491    -0.07312526     0.70590125
1465      4.42180086     0.76938983    -0.07689918     4.39620569     0.10609641     4.15367386
1466      1.31761321    -0.67745836     0.65859453     1.37199877    -0.67047518     0.77560188
1467      0.60797114    -0.00939815    -0.69963583     0.57148976     0.64745848     2.82272087
1468      3.87757246    -0.31097720     0.25285791     4.85586117    -0.41024199     4.29246784
1469      2.34803893     0.77587438     0.34070300     0.89737340    -0.01626966     0.39893494
1470      0.34937740    -0.24800474    -0.29026879     1.03902007     0.94054077     2.48121817
1471      4.21572117    -0.27257938     0.05864038     4.88519301    -0.54230045     4.05290102
1472      0.29413187    -0.17679496    -0.15300854     0.96227898     0.77956660     2.37055999
1473      2.97595024     0.54002249    -0.35704645     0.64586605    -0.21907694     0.35345824
1474      4.31323329     0.45188604     0.21818521     4.67739543     0.44949183     3.98905639
1475      1.10066249     0.22817006    -1.07768999     0.49778830    -0.02954677     2.09170350
1476      1.83487226    -1.06488759     0.57890888     1.44890987    -0.31046538     0.49322874
1477      4.13820047     0.09107653     0.13055497     4.02416172     0.42075170     5.06334691
1478      1.70510306     1.22168032    -0.60186003     1.31112234    -0.43377045     0.85564728
1479      1.87410694    -1.26577483     0.26740877     1.32892536    -0.06596341     0.60392910
1480      4.37617825     0.09114188    -0.59102508     4.18699325    -0.14162545     4.84580215
1481      0.63485101     0.81542108     0.17403251     2.42401687     0.89398659     0.88887961
1482      1.81119202    -1.11915753     0.60206722     1.16204830    -0.65602780     0.89949114
1483      4.25579959    -0.25961586    -0.22721528     4.85723946     0.51196445     4.22514437
1484      2.74904428     0.38868618     0.77494427     0.58122520     0.29959960     0.60996801
1485      0.53448432     0.36098881    -0.67709701     1.36118448    -1.03064532     1.93424101
1486      4.10774667    -0.23321857     0.44262401     4.41419458    -0.52340228     4.49135025
1487      0.33036628    -0.17080750     0.02734871     1.84291479     1.13351998     1.56569403
1488      2.40966866     0.86878068    -0.31850361     0.82490395    -0.33778721     0.52132556
1489      4.78524813    -0.51241867     0.35755991     4.08382833    -0.14576762     4.26438404
1490      1.31976126     0.61689501    -0.82073690     1.01900860    -0.91152763     1.40070302
1491      0.50020616    -0.13794768     0.08171532     1.48671775     1.28971411     1.87939589
1492      4.16011537    -0.03123664    -0.07722992     5.27070100     0.00060051     3.99082563
1493      1.18004960     0.01897525    -1.33263308     0.60588478    -0.04067558     2.16331941
1494      2.46313441     0.04957030     1.11405506     0.61465613     0.03082714     0.81501647
1495      4.67957080     0.24988340    -0.53955829     4.41407049    -0.14761847     4.75030337
1496      1.15775404     0.83954908     0.90525245     1.05860385     1.01658884     1.90962223
1497      1.08220271    -1.17625625    -0.02723074     2.56055276    -0.31984005     0.43863433
1498      4.27221421    -0.29637530     0.44651527     4.20250922    -0.33086709     4.82585905
1499      2.37851820     0.02323167    -1.04853241     0.30346726    -0.16441002     1.16480205
1500      0.33321092     0.05711704     0.19349103     2.60476674     0.93131791     0.94376479
1501      4.26381237    -0.14467266     0.23627630     5.00199269    -0.46581310     4.38890612
1502      0.93751387     0.69160552     1.04079472     1.34573180     0.98710161     1.82189343
1503      2.61106870    -0.05189502    -1.02238198     0.51034635    -0.15623198     0.81979348
1504      3.83332604    -0.09686611     0.01522005     5.20359133     0.05749323     4.09073515
1505      1.21643652     0.10458675    -1.25916237     0.63378581    -0.15401668     1.94449293
1506      1.54564112    -0.00132545     1.32102304     0.61544749     0.04080700     1.64139745
1507      5.08888920    -0.16506715     0.29111660     3.78393514    -0.03296975     4.10656133
1508      0.66359977    -0.26364031    -0.30965853     0.88781756     1.09270810     2.24375473
1509      0.76016260     0.45343618    -0.26318494     1.82247457    -1.12181626     1.08701069
1510      4.16660579    -0.10815524     0.45768872     3.75630507    -0.11223301     4.93690342
1511      2.14028701     0.85696860    -0.61531819     0.69067203    -0.39559284     0.86659195
1512      0.84026998    -0.95986812    -0.21100745     2.02586204     0.61379081     0.79862392
1513      4.08258645     0.02477496     0.11187546     4.01569075    -0.32743902     5.14806521
1514      2.36285661    -1.03978443    -0.43332945     0.77340902     0.13592595     0.69062565
1515      1.15341935     1.26051540     0.28435180     2.04544688     0.26540332     0.65581737
1516      4.40536582    -0.27377302    -0.41876709     4.07821325     0.29885696     4.87834631
1517      0.45327739    -0.51052690     0.10178023     2.33498745    -0.99963628     1.07709398
1518      2.44294759     0.54910265     0.91984485     0.47099863     0.39415794     1.01992344
1519      4.95276255    -0.53812671    -0.12254276     4.41655510    -0.04240611     4.15769036
1520      0.50167286    -0.14520718    -0.09478972     0.43068382    -0.50206338     3.08373045
1521      1.27965295     1.08731939     0.02829318     2.38002417     0.09703190     0.24959956
1522      4.06000569     0.32552816     0.33361451     4.82805196     0.41084047     4.29810970
1523      2.52730661    -0.72826365    -0.21616362     0.81253879     0.24512012     0.38849189
1524      0.31724496    -0.00158808     0.21524225     1.29053980    -1.13423365     2.31104135
1525      4.07389463     0.48052507     0.20671455     4.90947054     0.27772401     4.29122891
1526      0.30837108     0.20321420    -0.17542374     0.81436896    -0.81986866     2.88617416
1527      2.36418805    -0.88755276     0.15437923     1.03588316     0.06154157     0.29136866
1528      4.69219245     0.31616991     0.46954034     3.98820352     0.36326205     4.22127899
1529      0.86861984    -0.78747983     0.20725689     2.40001939    -0.08847962     0.39090647
1530      1.29826995     0.09228836    -1.06196369     0.32504704     0.07032449     2.12385531
1531      4.46382424    -0.58030276     0.21083075     4.74948370    -0.22172119     4.44682951
1532      1.76189487     1.14475370     0.52462953     1.68298984     0.33220667     0.43130387
1533      0.63016505    -0.32309047    -0.80028052     0.53004834     0.45340531     3.00382256
1534      5.19676339     0.08670736     0.27923833     4.23075876    -0.05215681     3.96164514
1535      0.72584945    -0.29974364    -0.34945243     1.19491964     1.21917881     1.85729860
1536      0.57933229     0.11855752     0.01714611     2.52543000    -1.23024499     0.93683481
1537      4.51368097    -0.25828624     0.44757414     4.31515394    -0.50447721     4.45680220
1538      0.38214231    -0.00344726     0.21942083     2.03304558     1.10211604     1.30447254
1539      2.31884080     0.86663533    -0.84713155     0.80767938    -0.59738866     0.87246545
1540      4.08998852    -0.02887498    -0.11668390     4.48639402     0.42801922     5.07832855
1541      3.03614034    -0.10000039     0.31311988     0.30140654     0.15079120     0.56665218
1542      0.30414314     0.45356851    -0.26672918     2.68687233    -1.04551169     1.10284101
1543      4.29366554     0.62451781     0.11917732     4.52725566     0.34060391     3.93592698
1544      1.99252983    -0.88325133    -0.53913049     1.15285016     0.46141672     0.52100534
1545      0.40598037     0.19177340    -0.03508839     0.71374712    -0.64156436     2.49070721
1546      4.33109318    -0.39851093     0.48353392     4.48436027    -0.35699672     4.43960335
1547      1.07276797     1.03415469     0.55341838     2.21344100     0.57522678     0.63276132
1548      1.27129534    -0.47832093    -1.07821448     0.51436621     0.34859625     1.98701424
1549      4.96451194     0.49954079    -0.12700534     4.45438984    -0.15722107     4.15144719
1550      0.49912027     0.19305547     0.05530397     0.50036809     0.63829242     2.92968236
1551      1.37620183    -1.11334595     0.41969800     2.15551175    -0.70599464     0.48453959
1552      4.22240126     0.01411486     0.44428085     4.04572041     0.35581916     4.92247374
1553      1.07629295    -1.21048068     0.15955268     2.30321006     0.01922637     0.52626938
1554      2.07121867     0.73054835    -0.86636991     0.56030480    -0.30467364     1.10791008
1555      4.47850039     0.04367131     0.60112187     4.18846518     0.35545655     4.63741694
1556      1.08553521    -1.21907655     0.04788160     2.52170220     0.26323291     0.44979385
1557      1.59751897     0.58194556    -0.98062762     0.50542146    -0.41637103     1.57848022
1558      4.71730836    -0.53385390     0.06278977     4.63559330    -0.02090251     3.83113202
1559      0.91918467     0.37608074     0.83755708     1.09116679     0.98134398     1.79171416
1560      1.42871920     0.83056889    -0.80334199     1.45760302    -0.84642033     0.96659850
1561      5.10148732     0.28924764     0.18155181     3.90642374     0.12876772     4.07654776
1562      0.60709166     0.15872395    -0.13781586     0.66521347    -0.90188764     2.50704151
1563      0.81044293    -0.55164293    -0.30801291     2.07651795     1.06154865     0.89348656
1564      4.08964672     0.21097020    -0.14067273     3.96736443    -0.51740256     4.92629544
1565      2.83117346     0.43992406     0.68385811     0.35647872    -0.01258026     0.73146840
1566      0.30756568    -0.26611696    -0.19599300     2.29718577     0.69795180     0.92938850
1567      4.65349991     0.58254181     0.21601830     4.63380837     0.12774415     4.13575968
1568      0.99577843    -0.67519700     0.85358368     1.64207053    -1.10868309     1.31837736
1569      1.12007905    -0.18890458    -1.09489471     0.60320320     0.67044459     2.12868159
1570      4.67391343    -0.55100989     0.17138593     4.63113895    -0.15406492     3.92667720
1571      0.45459259    -0.11065178     0.26971734     0.70619768     0.77375464     2.57735955
1572      1.83155827     1.19934445    -0.33480092     1.74473521    -0.41372973     0.34239970
1573      4.61211465     0.16541122     0.56002233     4.07105346     0.33660941     4.49617114
1574      0.83882560    -0.90349476     0.16219179     2.60112041     0.05811660     0.41753407
1575      1.59966197     0.26533744    -1.12804585     0.33026619    -0.14592546     1.85370699
1576      4.35733533    -0.39474618    -0.19652072     4.98301956     0.27807965     4.02825144
1577      1.81348771     0.92603829    -1.04020389     1.24913626    -0.62095790     0.92512949
1578      1.38348616    -0.00409500     1.26366724     0.54451579     0.25319911     1.87065155
1579      4.49519140     0.20239930    -0.52632360     4.06446168    -0.42131473     4.51572292
1580      1.37541857    -1.22117349     0.04195863     2.02251945    -0.34064597     0.46351810
1581      1.28584172     0.62907843     0.91246637     0.65481892     0.57148928     1.74657329
1582      4.13634093     0.01047467     0.01190950     4.75235708    -0.66171701     4.20172449
1583      0.94235566     0.60184483     0.90337323     1.08634586     0.67519969     1.65283994
1584      2.66903590    -0.50370924    -0.74778779     0.61078684     0.00981609     0.61505193
1585      4.62236903     0.43617523     0.46189431     4.37147559     0.22669093     3.98423264
1586      0.49215484     0.02516644     0.21659504     1.47223539    -1.17790443     1.77659152
1587      1.56104237    -0.95238485    -0.52318159     1.47206643     0.69011383     0.70459188
1588      3.94943424     0.42613619     0.19237358     4.82916340     0.38073609     4.21343314
1589      1.23994065    -0.71629074     0.96840612     1.25238406    -0.69721169     1.24122872
1590      1.29131412     0.28343079    -1.19037032     0.55410349    -0.10889845     1.90120161
1591      4.55193769     0.54994380     0.03121069     4.78666029     0.06408974     3.88207742
1592      1.31840643    -0.63319897     1.00054601     1.18439019    -0.85506342     1.32370701
1593      1.35518218    -0.52779689    -1.07987722     0.98640903     0.81374757     1.50265993
1594      4.41834996     0.29908066     0.34475336     4.27968794     0.50381723     4.67777901
1595      1.83732589     0.58143626    -1.23061100     0.50235014    -0.31427892     1.63533871
1596      1.29568882    -1.17500554     0.39195083     2.01344843    -0.21651376     0.51685558
1597      4.06413132    -0.30736014     0.01343483     5.08610487     0.04497434     3.74187921
1598      1.43131956     0.25590099    -1.19185279     0.71250669    -0.35516184     1.50866088
1599      1.85688566     0.30851326     1.20085200     0.69370092     0.31590628     1.18610789
1600      4.33140071     0.71829949     0.15676673     4.36982069     0.15780173     3.95664453
1601      0.90657317    -0.45657584     0.72778679     1.32359545    -0.89552502     1.33304057
1602      1.04749508    -0.15405495    -0.95696551     0.62199233     0.57278593     1.96375806
1603      4.22386677     0.05243639    -0.63999432     4.01384484    -0.26803844     4.62780802
1604      2.00039201    -0.62224080     0.79847398     0.58261009    -0.45211885     1.07388741
1605      0.39510455     0.08344942    -0.13679153     2.64101512     0.60073585     0.68541466
1606      4.10113942    -0.22937188    -0.08056699     5.01718629    -0.42250624     3.89390485
1607      0.28378333    -0.02898699     0.12667642     0.83022577     0.58670269     2.44579482
1608      2.92104979     0.24291560    -0.61428461     0.58480417    -0.16556952     0.42961150
1609      4.09391136    -0.07690933     0.05562244     4.63207841     0.62806106     4.63729772
1610      3.01198928     0.23165577    -0.18772985     0.44892998     0.16426615     0.44208331
1611      0.41251654    -0.46280562     0.45816909     1.73075798    -1.12471006     1.74235510
1612      4.60350561     0.04608970    -0.64318678     3.94007938     0.19555712     4.45879654
1613      1.49141022    -0.35185721     0.97167036     0.38892717    -0.35592370     1.74708735
1614      0.69394427     0.73873802     0.01385616     2.62076632     0.57395044     0.55105388
1615      3.93084988     0.20716125    -0.53736571     4.05172768    -0.20430680     4.78455685
1616      1.78862073     0.68995939     0.77772287     0.63963024     0.34673734     1.13775390
1617      0.55166383    -0.61536983    -0.21065583     2.59291816     0.26407810     0.58535968
1618      4.83110451    -0.28262910     0.48396228     4.17460170    -0.10120127     4.67241025
1619      1.66189160     0.71090685    -1.02248218     0.77300391    -0.81560925     1.55210689
1620      0.55906957    -0.52873804    -0.16372403     2.20946079     1.29521964     1.31299673
1621      4.29484176     0.25518274     0.47122837     4.55195124     0.47040706     4.46658770
1622      1.77998914    -1.34513083     0.38147092     1.79214904    -0.13018187     0.43153115
1623      0.83044857     0.65004241    -0.75635667     0.96673306    -0.79498941     1.93499616
1624      4.27367322     0.21519947    -0.00098672     4.94979367    -0.53350074     4.28380188
1625      0.37134054     0.27904258     0.42146467     1.03836063     0.89069587     2.45461771
1626      3.11716972    -0.47643928     0.11933796     0.60821840    -0.16369452     0.33556748
1627      4.04096812     0.24425382     0.24849823     4.41036320     0.42317865     4.93759619
1628      2.70335589     0.06416192    -0.70295583     0.34291784     0.14436900     0.76441888
1629      0.27364848    -0.00862692     0.10827613     2.51114594    -1.12016738     1.21861803
1630      5.26470024    -0.15815734    -0.18539711     4.36476227     0.22208960     4.21218966
1631      0.77997047     0.69752083     0.31357939     2.66891345     1.24266005     0.82406220
1632      0.59609600    -0.17270388     0.07013443     1.03773387    -1.26445083     2.24327115
1633      4.72737603     0.25471714    -0.48441564     4.43187374    -0.36365883     4.38720071
1634      1.90857119    -0.72018358     1.04727808     0.79765349    -0.73926686     1.31259437
1635      0.50425727    -0.26244568    -0.34423639     2.38604145     1.09512101     1.06130843
1636      5.19729261     0.16373371     0.19805964     3.97546528     0.18823174     4.20983878
1637      0.61036244     0.11005602     0.03100459     1.68355099    -1.28114325     1.43064392
1638      0.76319961    -0.38488520    -0.54478493     1.18495364     1.34414292     2.12396632
1639      4.07121953     0.42081077     0.49281543     4.46609168     0.41089850     4.22321103
1640      1.02113014    -0.89913247     0.66569679     1.92224441    -0.71268688     0.82688425
1641      1.27233202     0.37181396    -0.99821768     0.49105862    -0.15290336     1.73742372
1642      4.26334336    -0.45758490    -0.13302380     5.07328194    -0.02718071     4.14978674
1643      0.63035532    -0.01969042     0.85820409     0.59961741     0.32985515     2.64786686
1644      2.12467398     0.72655471    -1.13440748     0.94277105    -0.52552132     0.95738208
1645      4.25790124     0.27931569    -0.61496534     4.12889260    -0.31236904     4.51445800
1646      0.45201366     0.44863558     0.09851398     2.03740955     1.10264535     1.26260326
1647      1.83097011    -0.96487479     0.48783071     1.06305850    -0.57151920     0.73935709
1648      4.62468000     0.51219601     0.31039189     4.15040860     0.36951950     3.99946797
1649      1.35960253    -1.03704511    -0.00448259     1.95228359     0.20855990     0.34259668
1650      0.79669163     0.26773197    -0.71090938     0.43159615    -0.25658697     2.41260404
1651      3.98111755     0.16603181     0.07130090     5.19931813    -0.16631740     4.04707697
1652      2.87332112    -0.29212446    -0.09425379     0.65284565    -0.03658778     0.25482913
1653      0.33124649     0.09602213     0.46958122     0.62687351     0.24734141     2.92455307
1654      4.55406764    -0.24339807    -0.52710716     4.13401830     0.12443971     4.82259755
1655      2.07970709    -0.17656111     1.25045229     0.27657678    -0.05235223     1.63417087
1656      0.40251250     0.14248590    -0.20950573     2.93714253    -0.53507800     0.59051443
1657      4.50349867    -0.41214360    -0.34679743     4.50982307     0.45614454     4.24274549
1658      1.15717980     0.98187309    -0.62132577     2.00482838    -0.62740741     0.68524475
1659      1.62497165    -0.03877885     1.25153578     0.40828711     0.21860097     1.81817331
1660      3.60772195     0.10198201     0.14281356     4.23509202     0.53662437     4.71209063
1661      0.85518758    -0.85540636     0.52435699     1.78426580    -0.63254845     0.96365821
1662      1.62745142     0.85753212    -0.69784253     0.93301039    -0.30936991     0.94523957
1663      4.09790488    -0.22764886     0.30451820     4.71346887    -0.53999767     4.40458725
1664      0.36664564    -0.35150793    -0.30915703     1.31849862     1.05616185     2.10340406
1665      2.54411914     0.97509802     0.22063882     0.94074126    -0.08778881     0.38430368
1666      4.57769198     0.54964422    -0.34322975     4.73532044    -0.09129073     4.25499600
1667      0.67666434    -0.41463481    -0.79416692     1.50529820     1.32249250     1.97796136
1668      1.75624956    -0.69808917     0.94334128     0.99693454    -0.74274696     1.02303446
1669      4.00139895    -0.20132591    -0.51710290     4.26090472     0.31700702     4.81663024
1670      0.28864878    -0.10044112    -0.10634963     2.69072763    -0.97104082     0.96242819
1671      2.31306235     0.56158932     0.58688412     0.48770129     0.34918614     0.78466066
1672      4.02133767    -0.13483452    -0.19853849     5.16574922     0.07762913     3.90678250
1673      2.49390639     0.18183803     0.71986379     0.65266166     0.10080037     0.53967345
1674      0.90015909     0.12870115    -1.12056101     0.64304690    -0.28558942     2.35246295
1675      5.22451967     0.02568171     0.10070114     3.87599273    -0.10303274     4.11170348
1676      0.60599822     0.11361341    -0.10371377     1.38049319    -1.38854163     1.95719224
1677      0.64301580    -0.12305606    -0.10361099     1.45059402     1.27508264     1.62440906
1678      4.35556775    -0.00189121     0.53687556     4.30789750     0.32588683     4.86521019
1679      2.25500498     0.27258316    -1.02995159     0.31638688    -0.05335844     1.24218988
1680      0.70164094    -0.94817388     0.24819173     2.91175907    -0.22664435     0.51708744
1681      4.25480892    -0.25746540    -0.55320608     4.13679156     0.10537838     4.85941846
1682      1.34097050    -1.07617810     0.73148478     1.37284691    -0.86710770     1.26757154
1683      1.05606940     1.07992764     0.00226515     2.11209474     0.31952612     0.55794878
1684      3.77345417    -0.04792854    -0.18601088     5.16544835     0.17318997     4.13373787
1685      1.54083862    -0.15144442     1.16701468     0.65550214    -0.05821852     1.37080614
1686      1.16744027     0.25941803    -1.31482535     0.66112585    -0.34526571     2.15976822
1687      4.65258791    -0.51783556     0.21780950     4.73092744    -0.19903425     4.06732628
1688      0.40295628    -0.20744340    -0.02007368     0.65498434     0.69966176     2.78223639
1689      2.00269940     1.28993650    -0.08774357     1.73946926    -0.19449538     0.25669639
1690      4.05680316    -0.08294611     0.29466912     4.52192789    -0.60963694     4.56408086
1691      0.71251506     0.74801712     0.65137784     1.89763650     0.94280151     1.26249260
1692      2.55597587    -0.15979862    -0.76245173     0.42950979    -0.13093815     0.75199813
1693      5.09009494     0.27117207     0.35928193     4.14492363    -0.02419476     4.16533611
1694      0.81728896     0.08510545    -0.69407073     0.26915436    -0.01292577     2.78940305
1695      0.63642731    -0.39045377     0.18651254     2.93267878    -0.48429102     0.37681904
1696      4.07177176     0.44031097     0.25671470     4.72258354     0.41803733     4.42511677
1697      0.61272376     0.49502029    -0.74083328     0.91422056    -0.85118877     2.42201033
1698      1.98766995    -1.04520231     0.48678877     1.27245915    -0.13187267     0.44887076
1699      4.04563864    -0.22799353     0.54622355     4.22877645    -0.24352608     4.79312455
1700      1.86599627    -0.59784386    -0.90854098     0.52610151     0.28673346     1.25593339
1701      0.54367473     0.64339473     0.27878543     2.73995733     0.46741398     0.62525687
1702      4.09117422     0.03641956     0.03425441     4.98322209    -0.52279450     4.33937238
1703      0.97184895    -0.61132589    -1.08610759     1.01612280     0.70810183     1.85253738
1704      2.55248356     0.54841854     1.03410322     0.63159902     0.07484370     0.75904377
1705      4.19300074     0.11347765     0.26482881     4.00456097     0.06453920     5.19749667
1706      0.27164881     0.08318852     0.08205632     2.95345019    -0.19342919     0.61269940
1707      2.95173399     0.23945036    -0.61474577     0.26390187    -0.03600931     0.75845236
1708      3.95080111     0.14090521     0.09635808     5.17136788     0.25366993     4.24337340
1709      0.79798941     0.25352249    -1.05606996     0.66926086    -0.34729875     2.44410112
1710      2.08125699    -0.50118773     1.19579475     0.74795284    -0.27081153     1.06398129
1711      5.00844464     0.20071673    -0.41262261     3.91950172     0.09118577     4.06481738
1712      0.79115869     0.25627438     0.59725280     0.49200695     0.67116919     2.52753262
1713      0.65023879    -0.34386670    -0.08109712     2.69030401    -0.19621280     0.33422333
1714      4.06434069     0.46053124     0.24527947     4.99145085     0.10730100     4.06470769
1715      1.19818864    -0.03082260    -1.13718858     0.60557479     0.28051481     1.81927761
1716      1.36170670    -0.56869732     1.22465862     0.97940526    -0.73251017     1.62196825
1717      4.31603684     0.47009185     0.07120670     5.01811646     0.21766726     4.23422585
1718      2.61456297    -0.89787986    -0.39284745     0.99034647     0.26203706     0.32169217
1719      0.29743464     0.16515835    -0.07244390     0.64576438    -0.55002229     3.07043511
1720      4.26603478     0.59508854     0.24277421     4.75880803     0.15070191     4.11748077
1721      2.02822691    -1.04337447     0.23067341     1.37996843    -0.06645125     0.30561477
1722      0.38623338     0.20702639    -0.18933555     0.61425539    -0.53369022     2.89230856
1723      4.05362311     0.35981375    -0.20183177     4.12945978    -0.62374986     4.49904553
1724      1.67722179    -0.97730995    -0.31561792     1.26134628     0.03054560     0.53389568
1725      1.45862527     0.73254652     0.99947922     0.80259113     0.50561564     1.49067961
1726      4.21089631    -0.13166790    -0.64202109     4.01683776     0.20251005     4.68509097
1727      1.77613915     0.97975930     0.54959715     1.01351078     0.58422526     0.86492034
1728      0.54131177    -0.64028707     0.10968790     2.29114686    -0.86750728     0.91056138
1729      5.06826916     0.05216852    -0.35247645     3.77463611    -0.14881664     4.33738063
1730      0.97157379    -0.04043058     0.92729444     0.26682701    -0.15831180     2.79684165
1731      0.61935637    -0.22346271    -0.11667631     2.65612527    -0.15812809     0.33767378
1732      4.51721045    -0.01101732    -0.61589205     4.25415096     0.02207639     4.81274605
1733      1.38398619     1.13278019     0.57866280     1.54776416     0.86529137     1.03836682
1734      0.92322125    -1.04117253     0.28397214     2.23726930    -0.86899600     0.85138540
1735      5.00043327    -0.45560915     0.25697862     4.37214723     0.00698834     4.13607202
1736      0.53256768    -0.18276271    -0.08940011     0.59961586     0.81820072     2.85354675
1737      1.12993256     1.00821544    -0.07764928     2.50530072    -0.29287004     0.30168657
1738      4.85143833     0.10553536    -0.56858498     3.89893155     0.14587196     4.11336700
1739      0.59140850     0.39698100    -0.00486424     2.60844530     0.81403373     0.62539703
1740      1.07767748    -0.22790076     0.78402369     0.38454837    -0.43247314     2.08447079
1741      5.31988274     0.09245713    -0.08396982     4.16467470     0.08607753     4.30432940
1742      0.60122601     0.03970385     0.18941674     0.25169926     0.19677980     3.29280174
1743      0.61713946    -0.16988528    -0.04172148     3.13126906     0.20981500     0.25902188
1744      4.69036040     0.17548446     0.58855250     4.12249465     0.00888601     4.66816301
1745      1.78257011    -0.27964317    -1.16983685     0.32468564     0.33945576     1.77859574
1746      0.47208972     0.37449943     0.07046875     2.87909907    -0.76707458     0.65242555
1747      3.76545334    -0.09940281    -0.26685190     4.36459854     0.54218659     4.69203611
1748      2.26933852     0.86868937    -0.22791536     0.81881031     0.08150141     0.52260886
1749      0.41776901    -0.47183687     0.29200998     1.87871440    -1.02666241     1.43029755
1750      4.20805146     0.10546360    -0.04215219     4.98823347    -0.52956853     4.25102679
1751      1.47380714    -0.71502897    -1.17489390     0.99274256     0.56328383     1.42580388
1752      2.21013019     0.45980170     1.25007469     0.61700719     0.13221181     1.14251242
1753      3.96453634     0.26295534    -0.13831754     4.12520360    -0.25130527     5.13707064
1754      0.73490169     1.03066269     0.30027386     2.48481216     0.67823195     0.81769477
1755      2.51794961    -0.66610619     0.13133979     0.50511596    -0.14763222     0.62773765
1756      4.76730327     0.56236169    -0.22365768     4.50752699    -0.18622749     4.27791276
1757      1.52737174    -1.20604324    -0.12305452     2.11526886    -0.01378509     0.24269886
1758      0.51759989     0.28985491     0.42881735     0.48949464     0.56927461     3.01096968
1759      4.04577444    -0.06885651    -0.22178146     3.83147573    -0.14228024     5.14752416
1760      1.62315021     1.20286456     0.29765658     1.31448079     0.28806330     0.71730956
1761      1.77607759    -1.34789428     0.09070157     1.45807476    -0.17023215     0.60612419
1762      3.94860605    -0.21370319     0.11984547     5.18591046     0.03420653     4.02627508
1763      2.78986073     0.35902454     0.14751306     0.68605166     0.02877863     0.27414603
1764      0.29300108    -0.05541064     0.25170746     0.59815785     0.01377124     2.98165763
1765      4.46022866     0.35219161     0.43732734     3.99439677     0.45854339     4.36214342
1766      0.90833847     0.57320037    -0.68852106     0.85024596    -0.73823320     1.86634602
1767      1.65457412    -1.09048393    -0.27397056     1.50233665     0.48040740     0.55564395
1768      4.46516918    -0.39626025     0.30020698     4.65135447    -0.46295989     4.23183120
1769      1.33652015    -0.26828785    -1.20652365     0.45196214     0.05298436     2.05142194
1770      1.64310040     1.18372468     0.60024024     1.76380754     0.40204381     0.53028855
1771      4.53308564    -0.30983534     0.23572446     4.53481808    -0.47440653     4.82166264
1772      1.72850400     1.34452200     0.42106976     1.80380777     0.16585507     0.49105423
1773      1.70679708    -0.78184079    -1.30636281     0.69323821     0.55650817     1.81716557
1774      4.06831651     0.03514753     0.34874129     3.74927784     0.26154864     4.98056728
1775      2.12074989     0.84992478    -0.66028931     0.66916145    -0.28945962     0.89703327
1776      1.07624361    -1.10947737     0.07060890     1.96286892     0.10594216     0.58886747
1777      4.04508475     0.08965963     0.40351401     3.80404752    -0.00423895     5.02963757
1778      0.50054580     0.68538888     0.03056258     2.56264709    -0.28556421     0.61955829
1779      2.49525569    -0.41251363    -0.66342716     0.33443953     0.15397782     0.85877095
1780      4.51893142    -0.36931065    -0.16761445     4.94538766     0.38425604     4.46074484
1781      0.87032999     0.67039438    -0.97324125     1.55012335    -1.09698380     1.64865677
1782      2.02913383    -0.00484612     1.49553260     0.45330829     0.24325697     1.67027942
1783      4.28281145    -0.07492550     0.01400543     4.57216513    -0.52087488     4.98858010
1784      0.39528981     0.57500886     0.40410419     2.29690387     1.11873027     1.33877680
1785      2.96641405    -0.75997758    -0.66311030     0.53735849     0.01200215     0.63694124
1786      4.83369084    -0.32149597    -0.44169303     4.11547533     0.10953197     3.83309641
1787      1.04843790     0.73625504     0.40828328     1.74629181     0.88188968     0.86425349
1788      0.56309607    -0.10534706    -0.07705082     1.54015637    -1.15984792     1.54527888
1789      4.27618380     0.19064140     0.18319958     5.22555586     0.23138762     4.23450379
1790      2.21259613    -0.70062269     1.33465973     0.84753054    -0.43299602     1.11200969
1791      0.91260568     0.22738821    -1.17851952     0.60854703    -0.17815570     2.39060604
1792      4.72227143     0.49691033     0.33235660     4.50262078     0.17951563     3.96937709
1793      1.34845220    -0.45861095    -0.97545165     0.82959960     0.81196692     1.55692459
1794      0.84140110    -0.62303391     0.65143778     1.93626648    -1.09753043     1.13312363
1795      4.56778656     0.49169398     0.19517154     4.76691090     0.31359345     4.14830669
1796      0.94351796    -0.62554399     0.88014688     1.53403533    -1.03042010     1.41493349
1797      1.85518068    -0.48815394    -1.23995481     0.71933104     0.65286452     1.40926821
1798      5.18077159     0.02850220     0.31138017     3.99274741    -0.02987678     4.26775608
1799      0.65840372     0.38433096    -0.18182950     2.00693828    -1.31554627     1.26234534
1800      0.77008095    -0.36635999    -0.50649252     0.96019825     1.17178421     2.19505167
1801      4.43802077     0.37377262     0.36583437     4.43027738     0.47384750     3.94306270
1802      1.20051316     0.15762904    -0.95631919     0.46913125     0.05451038     1.85679876
1803      1.52093190    -1.12355561     0.37964056     1.83128757    -0.25347055     0.45781627
1804      4.58621494     0.56059907    -0.03360554     4.84275125    -0.06194981     4.08611829
1805      0.94263411    -0.34356178    -1.03290556     0.94794599     0.92690387     2.03012797
1806      1.73570946    -0.82738511     1.03834035     1.20090586    -0.79529591     1.02646761
1807      4.05929256     0.18706033     0.17717455     4.83371575     0.44363916     4.79401841
1808      0.51619605    -0.57555466     0.62257152     1.94668403    -1.25343043     1.71075859
1809      2.43697585     0.45861929    -1.02098335     0.51603679    -0.02715609     0.95323926
1810      4.08097531     0.22425662    -0.01205390     5.25210679    -0.08346217     4.24309653
1811      0.86815787    -0.14540488    -1.18456653     0.65595856     0.37229365     2.49832766
1812      2.09337854    -0.16605735     1.33832378     0.62446376    -0.19733647     1.22659334
1813      4.15249356    -0.57071307     0.19967188     4.84245588    -0.15070311     4.08610056
1814      0.34002028    -0.17343647    -0.08549046     0.61989075     0.49994857     2.91711225
1815      2.18955818     0.95101973     0.18300023     1.19564862     0.02348252     0.28388028
1816      4.02523704     0.21283655     0.00939424     4.00135429    -0.19410643     5.19691679
1817      1.19791316     1.34133901     0.22986794     2.17598135     0.28484533     0.64056562
1818      2.28031351    -0.96825274    -0.12250659     0.74908048    -0.00290823     0.63926879
1819      3.78343492     0.14863096    -0.20260860     4.13634090    -0.34898227     4.99709708
1820      1.01209006    -1.06498191    -0.31986516     1.98055929     0.29682928     0.68057965
1821      1.61518291     1.12064348     0.59726402     1.24309328     0.43821055     0.89061946
1822      4.27924879     0.15945651    -0.54259783     4.22368646    -0.25664253     4.84528343
1823      1.76897735    -1.26170639     0.27200502     1.47790915    -0.47184252     0.61806790
1824      0.75011924     0.89066845     0.38983584     1.96876549     1.00442201     1.18652037
1825      4.23749116    -0.53336601    -0.44551636     4.61834740     0.23456347     4.20872470
1826      1.98323386     0.79128488     0.52088424     1.01557657     0.48288557     0.56908216
1827      0.40123822     0.06680642    -0.36571930     1.40830125    -1.25825360     2.15828955
1828      4.62208594     0.28993706     0.60430191     4.19668977     0.23164614     4.22693505
1829      1.32899592    -1.06728523    -0.30729635     1.86460130     0.67321546     0.61127898
1830      0.60687216     0.47256281    -0.26872909     1.40862977    -1.13568566     1.70656363
1831      4.03255566     0.11646840     0.10942663     4.46879957    -0.65270882     4.58991170
1832      2.69565786    -0.40799959    -0.37766346     0.51901153    -0.09649709     0.53940003
1833      0.74634294     0.72712079     0.66206181     1.62770601     0.92093670     1.45168371
1834      4.30157660     0.49450177    -0.34979813     4.73823267    -0.24270800     3.97294350
1835      1.97011066    -0.62223372     0.81581053     0.87398018    -0.51957122     0.79772994
1836      0.68791678    -0.37068280    -0.76722052     1.29948259     1.06190525     1.87028776
1837      5.01590605    -0.41915674     0.08154872     4.36910716    -0.03557969     3.83926875
1838      0.78718195     0.23299141    -0.60926431     0.95266747    -1.03894139     2.01537957
1839      0.92734973     0.72872455     0.46430041     2.22671636     0.97037576     0.77614901
1840      4.25414420     0.29397463     0.15306916     4.37391792     0.46483899     4.97065200
1841      0.54238391    -0.67670555     0.43388883     2.32980556    -0.81389809     0.97824313
1842      2.55042945     0.74880687    -1.07271375     0.54370105    -0.21206701     1.05136696
1843      4.35589291    -0.22382625    -0.08332060     4.98905385    -0.52691307     4.13070166
1844      3.19457248     0.22385485    -0.69487355     0.53574254    -0.18592611     0.47444766
1845      0.28027584    -0.02744042     0.10499669     1.00328778     0.81262746     2.41354142
1846      4.21182430     0.44074841    -0.19665008     4.56963337    -0.51753195     4.42527055
1847      0.57836086     0.50416963     0.62245701     1.04610511     0.93601991     2.26413033
1848      2.40716894    -0.92997741     0.13957481     0.96459795    -0.25777799     0.39927387
1849      3.89401599     0.09880345     0.12133997     5.15705499    -0.21739804     4.03070193
1850      2.48215168     0.07099160     1.00865197     0.60140252    -0.03526431     0.74611110
1851      0.45031713    -0.10326965    -0.63311514     0.70327121     0.38749710     2.57762595
1852      4.62788742    -0.52661650    -0.35606751     4.54672811     0.19272805     4.13275058
1853      0.46427862    -0.26930654     0.18472635     0.77021624    -0.86953397     2.62990739
1854      1.69030501     1.21085177     0.04854264     1.88104274     0.22070404     0.30331088
1855      3.85936069    -0.19046993     0.10728860     5.07798712     0.23602067     3.85156760
1856      2.60925725     0.31159409    -0.27601688     0.67505134     0.01679292     0.32275265
1857      0.50088468    -0.13527906     0.69563289     0.64287789    -0.23920688     2.55675202
1858      5.19238409    -0.10167850    -0.00783221     3.95301749     0.16351489     3.98474317
1859      0.61528019    -0.02179051     0.05903157     0.30915304     0.22099391     2.89930717
1860      0.63815035     0.18990981     0.01540112     2.83440998     0.24879578     0.31419579
1861      4.25918879    -0.27131205    -0.17225838     5.00486642     0.38554753     4.68153824
1862      0.26848343    -0.26596384     0.23881055     1.33473793    -1.28805326     2.64767323
1863      2.97328715     0.61267306     0.33127112     0.64416556     0.26847042     0.37689531
1864      4.07627442    -0.13635665     0.23123988     3.99965545     0.14667125     5.17723311
1865      2.54963294     0.70198873    -0.43000543     0.48746375    -0.11816770     0.72172764
1866      0.82861100    -1.11529796     0.06632269     2.53433217     0.02030305     0.58603450
1867      5.14944434     0.19177820    -0.03487411     4.18731364     0.06991879     3.67446097
1868      0.66075266    -0.40113373    -0.16563197     2.75273150     0.86585176     0.55828783
1869      0.66699595    -0.03301339     0.19795784     0.76066561    -0.92929093     2.10287439
1870      4.21228494     0.12040799     0.08464398     5.15647018    -0.30153864     3.89760132
1871      3.16024447    -0.23801235     0.08265089     0.59586949    -0.07655043     0.27721352
1872      0.32934086     0.10635734     0.34361937     0.71895968     0.40436535     2.64080156
1873      4.59307781    -0.54344369     0.36792601     4.52512252    -0.12492479     3.91935203
1874      1.33115280     1.07389403     0.53423925     2.07430795     0.57635892     0.50709267
1875      0.70567032    -0.20990232    -0.65563630     0.41534922     0.02720260     2.47386711
1876      4.26366836    -0.50599050     0.32946844     4.83590377    -0.21114692     4.15810821
1877      0.56415676     0.27302778     0.74175922     1.20336463     1.12142031     2.23503728
1878      2.13847147     0.67337194    -0.76278995     0.88329214    -0.48265456     0.66282380
1879      4.33663315     0.47482742    -0.42359782     4.38497456    -0.34628974     4.50560052
1880      1.23867259    -1.07743266    -0.42318696     2.03138777     0.28354830     0.48497774
1881      1.07808052     0.58703455     1.01074500     0.66831810     0.62785248     2.16715651
1882      4.27546689    -0.24644354     0.61164990     4.11690176    -0.41331255     4.32216415
1883      1.86909935     0.27471052    -0.92750004     0.43906471    -0.37416410     1.24059363
1884      0.54046091     0.45124004     0.35152036     2.40434426     0.71468284     0.74964820
1885      4.87771229     0.35238315     0.32759156     3.82767218     0.24591547     3.96144629
1886      0.81763319     0.11954386    -0.66180955     0.31824548    -0.04374726     2.51867448
1887      0.85875759    -0.66489318     0.02780712     2.34693619     0.22904335     0.34391937
1888      4.33168812     0.31803196    -0.07784826     5.10323867    -0.20002999     3.87462139
1889      2.71885347    -0.86520713    -0.59173236     0.92998545     0.17933817     0.38478916
1890      0.65328589     0.13752028     0.86711850     0.58533878    -0.00809737     2.47141216
1891      5.15520371     0.30183700     0.06857377     3.92302026     0.17339232     4.21328626
1892      0.70556881    -0.26860267    -0.49466862     1.11312653     1.29098054     2.24193011
1893      0.64352284    -0.09676116     0.20945529     1.58119074    -1.22224872     1.46204944
1894      5.00495059    -0.36739439     0.10208371     3.93344620     0.05944400     3.70191205
1895      0.81270793     0.56081660    -0.15600632     2.35881284    -0.55252550     0.41171532
1896      0.60780409    -0.04587933     0.15659480     0.64335728     0.84126313     2.33701997
1897      4.51413899     0.11990397     0.48846706     4.36548581     0.13546795     5.02526855
1898      0.98403940     1.13803664    -0.48232825     2.07271679    -1.01097700     1.09896224
1899      1.66537849    -1.37752728    -0.36178980     1.72293412     0.60578563     0.69244177
1900      4.54825910    -0.73724624     0.21145912     4.35624053    -0.03855239     4.53010867
1901      0.42408219    -0.16724330    -0.02206478     0.77009395     1.01357406     3.12803512
1902      1.53463793     0.80711516    -0.53959592     1.36469125    -0.63720506     0.67028794
1903      4.31627019     0.10688580     0.29123008     3.96005775     0.22526840     5.11308950
1904      1.02234823     1.12040045    -0.36041109     1.98161501    -0.64788234     0.86831016
1905      2.45313714    -1.06427754    -0.40126794     0.82951110     0.30925776     0.67642326
1906      4.54257610     0.58107411     0.25260652     4.29884196     0.35287825     4.18382614
1907      1.78103584    -0.89372985    -0.68597267     1.20738995     0.68378093     0.78001999
1908      0.46133145     0.24307138    -0.08987495     0.96814406    -0.97666776     2.31467267
1909      4.20171666     0.27154672    -0.14035944     5.15860501    -0.21727410     4.08603152
1910      1.42269540    -0.51483532    -1.32316118     0.87108869     0.60621493     1.69723345
1911      2.01738098    -0.11390008     1.29464769     0.59931308    -0.22959000     1.23349589
1912      4.00778749     0.23446063    -0.15038359     5.01856394     0.44128905     4.08561828
1913      2.14392838     0.28118420    -1.38154904     0.56362601    -0.05815941     1.29185605
1914      0.82626432    -0.37967818     0.95443572     0.91911924    -0.57346503     1.81721975
1915      4.48710577     0.21723170    -0.51897173     4.29064273    -0.45909809     4.45579720
1916      2.13759863    -1.06889686     0.63843573     1.08807524    -0.61447007     0.74149863
1917      0.40481022     0.24735766    -0.03358104     1.93393492     1.11895310     1.37667593
1918      3.86890753     0.26369795    -0.29088579     3.99168350    -0.69747378     4.23525657
1919      2.04618912     0.21608011     0.85103348     0.44126420    -0.05370199     0.97910892
1920      0.86760815    -0.67247823    -0.47863823     1.56084151     0.43402751     0.81718881
1921      4.10063456    -0.12628107     0.24629882     4.64000640     0.69499426     4.33614644
1922      1.15739183     0.69105812    -0.88218639     1.00086708    -0.46466602     1.30643063
1923      2.39532836    -0.95298829     1.00574618     0.86261210    -0.27366995     0.81990913
1924      4.72017465     0.00052515    -0.65339055     4.06193936     0.13670733     4.31902833
1925      1.07336238     0.88018425     0.52254142     1.62906117     1.05487413     1.17732277
1926      0.74034453    -0.64440263     0.21945899     1.90615112    -1.01316186     1.04738906
1927      4.64262201    -0.22363031    -0.45394015     4.63303721     0.26410162     4.87611562
1928      2.16892674    -0.22477348     1.36554001     0.29038130     0.00241490     1.66813728
1929      0.49429303     0.59550300    -0.41166066     3.00681236    -0.95055445     0.80740506
1930      4.34834552     0.50319958     0.44352710     4.17999430     0.35773760     4.38633418
1931      0.42480736     0.32251311    -0.08778329     1.56296238    -1.19693263     1.77791306
1932      1.92248432    -0.70970585    -0.74630743     0.81424509     0.59926719     0.89737643
EXCLISTS
1932 3
1         2     3
2         1     3
3         1     2
4         5     6
5         4     6
6         4     5
7         8     9
8         7     9
9         7     8
10       11    12
11       10    12
12       10    11
13       14    15
14       13    15
15       13    14
16       17    18
17       16    18
18       16    17
19       20    21
20       19    21
21       19    20
22       23    24
23       22    24
24       22    23
25       26    27
26       25    27
27       25    26
28       29    30
29       28    30
30       28    29
31       32    33
32       31    33
33       31    32
34       35    36
35       34    36
36       34    35
37       38    39
38       37    39
39       37    38
40       41    42
41       40    42
42       40    41
43       44    45
44       43    45
45       43    44
46       47    48
47       46    48
48       46    47
49       50    51
50       49    51
51       49    50
52       53    54
53       52    54
54       52    53
55       56    57
56       55    57
57       55    56
58       59    60
59       58    60
60       58    59
61       62    63
62       61    63
63       61    62
64       65    66
65       64    66
66       64    65
67       68    69
68       67    69
69       67    68
70       71    72
71       70    72
72       70    71
73       74    75
74       73    75
75       73    74
76       77    78
77       76    78
78       76    77
79       80    81
80       79    81
81       79    80
82       83    84
83       82    84
84       82    83
85       86    87
86       85    87
87       85    86
88       89    90
89       88    90
90       88    89
91       92    93
92       91    93
93       91    92
94       95    96
95       94    96
96       94    95
97       98    99
98       97    99
99       97    98
100     101   102
101     100   102
102     100   101
103     104   105
104     103   105
105     103   104
106     107   108
107     106   108
108     106   107
109     110   111
110     109   111
111     109   110
112     113   114
113     112   114
114     112   113
115     116   117
116     115   117
117     115   116
118     119   120
119     118   120
120     118   119
121     122   123
122     121   123
123     121   122
124     125   126
125     124   126
126     124   125
127     128   129
128     127   129
129     127   128
130     131   132
131     130   132
132     130   131
133     134   135
134     133   135
135     133   134
136     137   138
137     136   138
138     136   137
139     140   141
140     139   141
141     139   140
142     143   144
143     142   144
144     142   143
145     146   147
146     145   147
147     145   146
148     149   150
149     148   150
150     148   149
151     152   153
152     151   153
153     151   152
154     155   156
155     154   156
156     154   155
157     158   159
158     157   159
159     157   158
160     161   162
161     160   162
162     160   161
163     164   165
164     163   165
165     163   164
166     167   168
167     166   168
168     166   167
169     170   171
170     169   171
171     169   170
172     173   174
173     172   174
174     172   173
175     176   177
176     175   177
177     175   176
178     179   180
179     178   180
180     178   179
181     182   183
182     181   183
183     181   182
184     185   186
185     184   186
186     184   185
187     188   189
188     187   189
189     187   188
190     191   192
191     190   192
192     190   191
193     194   195
194     193   195
195     193   194
196     197   198
197     196   198
198     196   197
199     200   201
200     199   201
201     199   200
202     203   204
203     202   204
204     202   203
205     206   207
206     205   207
207     205   206
208     209   210
209     208   210
210     208   209
211     212   213
212     211   213
213     211   212
214     215   216
215     214   216
216     214   215
217     218   219
218     217   219
219     217   218
220     221   222
221     220   222
222     220   221
223     224   225
224     223   225
225     223   224
226     227   228
227     226   228
228     226   227
229     230   231
230     229   231
231     229   230
232     233   234
233     232   234
234     232   233
235     236   237
236     235   237
237     235   236
238     239   240
239     238   240
240     238   239
241     242   243
242     241   243
243     241   242
244     245   246
245     244   246
246     244   245
247     248   249
248     247   249
249     247   248
250     251   252
251     250   252
252     250   251
253     254   255
254     253   255
255     253   254
256     257   258
257     256   258
258     256   257
259     260   261
260     259   261
261     259   260
262     263   264
263     262   264
264     262   263
265     266   267
266     265   267
267     265   266
268     269   270
269     268   270
270     268   269
271     272   273
272     271   273
273     271   272
274     275   276
275     274   276
276     274   275
277     278   279
278     277   279
279     277   278
280     281   282
281     280   282
282     280   281
283     284   285
284     283   285
285     283   284
286     287   288
287     286   288
288     286   287
289     290   291
290     289   291
291     289   290
292     293   294
293     292   294
294     292   293
295     296   297
296     295   297
297     295   296
298     299   300
299     298   300
300     298   299
301     302   303
302     301   303
303     301   302
304     305   306
305     304   306
306     304   305
307     308   309
308     307   309
309     307   308
310     311   312
311     310   312
312     310   311
313     314   315
314     313   315
315     313   314
316     317   318
317     316   318
318     316   317
319     320   321
320     319   321
321     319   320
322     323   324
323     322   324
324     322   323
325     326   327
326     325   327
327     325   326
328     329   330
329     328   330
330     328   329
331     332   333
332     331   333
333     331   332
334     335   336
335     334   336
336     334   335
337     338   339
338     337   339
339     337   338
340     341   342
341     340   342
342     340   341
343     344   345
344     343   345
345     343   344
346     347   348
347     346   348
348     346   347
349     350   351
350     349   351
351     349   350
352     353   354
353     352   354
354     352   353
355     356   357
356     355   357
357     355   356
358     359   360
359     358   360
360     358   359
361     362   363
362     361   363
363     361   362
364     365   366
365     364   366
366     364   365
367     368   369
368     367   369
369     367   368
370     371   372
371     370   372
372     370   371
373     374   375
374     373   375
375     373   374
376     377   378
377     376   378
378     376   377
379     380   381
380     379   381
381     379   380
382     383   384
383     382   384
384     382   383
385     386   387
386     385   387
387     385   386
388     389   390
389     388   390
390     388   389
391     392   393
392     391   393
393     391   392
394     395   396
395     394   396
396     394   395
397     398   399
398     397   399
399     397   398
400     401   402
401     400   402
402     400   401
403     404   405
404     403   405
405     403   404
406     407   408
407     406   408
408     406   407
409     410   411
410     409   411
411     409   410
412     413   414
413     412   414
414     412   413
415     416   417
416     415   417
417     415   416
418     419   420
419     418   420
420     418   419
421     422   423
422     421   423
423     421   422
424     425   426
425     424   426
426     424   425
427     428   429
428     427   429
429     427   428
430     431   432
431     430   432
432     430   431
433     434   435
434     433   435
435     433   434
436     437   438
437     436   438
438     436   437
439     440   441
440     439   441
441     439   440
442     443   444
443     442   444
444     442   443
445     446   447
446     445   447
447     445   446
448     449   450
449     448   450
450     448   449
451     452   453
452     451   453
453     451   452
454     455   456
455     454   456
456     454   455
457     458   459
458     457   459
459     457   458
460     461   462
461     460   462
462     460   461
463     464   465
464     463   465
465     463   464
466     467   468
467     466   468
468     466   467
469     470   471
470     469   471
471     469   470
472     473   474
473     472   474
474     472   473
475     476   477
476     475   477
477     475   476
478     479   480
479     478   480
480     478   479
481     482   483
482     481   483
483     481   482
484     485   486
485     484   486
486     484   485
487     488   489
488     487   489
489     487   488
490     491   492
491     490   492
492     490   491
493     494   495
494     493   495
495     493   494
496     497   498
497     496   498
498     496   497
499     500   501
500     499   501
501     499   500
502     503   504
503     502   504
504     502   503
505     506   507
506     505   507
507     505   506
508     509   510
509     508   510
510     508   509
511     512   513
512     511   513
513     511   512
514     515   516
515     514   516
516     514   515
517     518   519
518     517   519
519     517   518
520     521   522
521     520   522
522     520   521
523     524   525
524     523   525
525     523   524
526     527   528
527     526   528
528     526   527
529     530   531
530     529   531
531     529   530
532     533   534
533     532   534
534     532   533
535     536   537
536     535   537
537     535   536
538     539   540
539     538   540
540     538   539
541     542   543
542     541   543
543     541   542
544     545   546
545     544   546
546     544   545
547     548   549
548     547   549
549     547   548
550     551   552
551     550   552
552     550   551
553     554   555
554     553   555
555     553   554
556     557   558
557     556   558
558     556   557
559     560   561
560     559   561
561     559   560
562     563   564
563     562   564
564     562   563
565     566   567
566     565   567
567     565   566
568     569   570
569     568   570
570     568   569
571     572   573
572     571   573
573     571   572
574     575   576
575     574   576
576     574   575
577     578   579
578     577   579
579     577   578
580     581   582
581     580   582
582     580   581
583     584   585
584     583   585
585     583   584
586     587   588
587     586   588
588     586   587
589     590   591
590     589   591
591     589   590
592     593   594
593     592   594
594     592   593
595     596   597
596     595   597
597     595   596
598     599   600
599     598   600
600     598   599
601     602   603
602     601   603
603     601   602
604     605   606
605     604   606
606     604   605
607     608   609
608     607   609
609     607   608
610     611   612
611     610   612
612     610   611
613     614   615
614     613   615
615     613   614
616     617   618
617     616   618
618     616   617
619     620   621
620     619   621
621     619   620
622     623   624
623     622   624
624     622   623
625     626   627
626     625   627
627     625   626
628     629   630
629     628   630
630     628   629
631     632   633
632     631   633
633     631   632
634     635   636
635     634   636
636     634   635
637     638   639
638     637   639
639     637   638
640     641   642
641     640   642
642     640   641
643     644   645
644     643   645
645     643   644
646     647   648
647     646   648
648     646   647
649     650   651
650     649   651
651     649   650
652     653   654
653     652   654
654     652   653
655     656   657
656     655   657
657     655   656
658     659   660
659     658   660
660     658   659
661     662   663
662     661   663
663     661   662
664     665   666
665     664   666
666     664   665
667     668   669
668     667   669
669     667   668
670     671   672
671     670   672
672     670   671
673     674   675
674     673   675
675     673   674
676     677   678
677     676   678
678     676   677
679     680   681
680     679   681
681     679   680
682     683   684
683     682   684
684     682   683
685     686   687
686     685   687
687     685   686
688     689   690
689     688   690
690     688   689
691     692   693
692     691   693
693     691   692
694     695   696
695     694   696
696     694   695
697     698   699
698     697   699
699     697   698
700     701   702
701     700   702
702     700   701
703     704   705
704     703   705
705     703   704
706     707   708
707     706   708
708     706   707
709     710   711
710     709   711
711     709   710
712     713   714
713     712   714
714     712   713
715     716   717
716     715   717
717     715   716
718     719   720
719     718   720
720     718   719
721     722   723
722     721   723
723     721   722
724     725   726
725     724   726
726     724   725
727     728   729
728     727   729
729     727   728
730     731   732
731     730   732
732     730   731
733     734   735
734     733   735
735     733   734
736     737   738
737     736   738
738     736   737
739     740   741
740     739   741
741     739   740
742     743   744
743     742   744
744     742   743
745     746   747
746     745   747
747     745   746
748     749   750
749     748   750
750     748   749
751     752   753
752     751   753
753     751   752
754     755   756
755     754   756
756     754   755
757     758   759
758     757   759
759     757   758
760     761   762
761     760   762
762     760   761
763     764   765
764     763   765
765     763   764
766     767   768
767     766   768
768     766   767
769     770   771
770     769   771
771     769   770
772     773   774
773     772   774
774     772   773
775     776   777
776     775   777
777     775   776
778     779   780
779     778   780
780     778   779
781     782   783
782     781   783
783     781   782
784     785   786
785     784   786
786     784   785
787     788   789
788     787   789
789     787   788
790     791   792
791     790   792
792     790   791
793     794   795
794     793   795
795     793   794
796     797   798
797     796   798
798     796   797
799     800   801
800     799   801
801     799   800
802     803   804
803     802   804
804     802   803
805     806   807
806     805   807
807     805   806
808     809   810
809     808   810
810     808   809
811     812   813
812     811   813
813     811   812
814     815   816
815     814   816
816     814   815
817     818   819
818     817   819
819     817   818
820     821   822
821     820   822
822     820   821
823     824   825
824     823   825
825     823   824
826     827   828
827     826   828
828     826   827
829     830   831
830     829   831
831     829   830
832     833   834
833     832   834
834     832   833
835     836   837
836     835   837
837     835   836
838     839   840
839     838   840
840     838   839
841     842   843
842     841   843
843     841   842
844     845   846
845     844   846
846     844   845
847     848   849
848     847   849
849     847   848
850     851   852
851     850   852
852     850   851
853     854   855
854     853   855
855     853   854
856     857   858
857     856   858
858     856   857
859     860   861
860     859   861
861     859   860
862     863   864
863     862   864
864     862   863
865     866   867
866     865   867
867     865   866
868     869   870
869     868   870
870     868   869
871     872   873
872     871   873
873     871   872
874     875   876
875     874   876
876     874   875
877     878   879
878     877   879
879     877   878
880     881   882
881     880   882
882     880   881
883     884   885
884     883   885
885     883   884
886     887   888
887     886   888
888     886   887
889     890   891
890     889   891
891     889   890
892     893   894
893     892   894
894     892   893
895     896   897
896     895   897
897     895   896
898     899   900
899     898   900
900     898   899
901     902   903
902     901   903
903     901   902
904     905   906
905     904   906
906     904   905
907     908   909
908     907   909
909     907   908
910     911   912
911     910   912
912     910   911
913     914   915
914     913   915
915     913   914
916     917   918
917     916   918
918     916   917
919     920   921
920     919   921
921     919   920
922     923   924
923     922   924
924     922   923
925     926   927
926     925   927
927     925   926
928     929   930
929     928   930
930     928   929
931     932   933
932     931   933
933     931   932
934     935   936
935     934   936
936     934   935
937     938   939
938     937   939
939     937   938
940     941   942
941     940   942
942     940   941
943     944   945
944     943   945
945     943   944
946     947   948
947     946   948
948     946   947
949     950   951
950     949   951
951     949   950
952     953   954
953     952   954
954     952   953
955     956   957
956     955   957
957     955   956
958     959   960
959     958   960
960     958   959
961     962   963
962     961   963
963     961   962
964     965   966
965     964   966
966     964   965
967     968   969
968     967   969
969     967   968
970     971   972
971     970   972
972     970   971
973     974   975
974     973   975
975     973   974
976     977   978
977     976   978
978     976   977
979     980   981
980     979   981
981     979   980
982     983   984
983     982   984
984     982   983
985     986   987
986     985   987
987     985   986
988     989   990
989     988   990
990     988   989
991     992   993
992     991   993
993     991   992
994     995   996
995     994   996
996     994   995
997     998   999
998     997   999
999     997   998
1000   1001  1002
1001   1000  1002
1002   1000  1001
1003   1004  1005
1004   1003  1005
1005   1003  1004
1006   1007  1008
1007   1006  1008
1008   1006  1007
1009   1010  1011
1010   1009  1011
1011   1009  1010
1012   1013  1014
1013   1012  1014
1014   1012  1013
1015   1016  1017
1016   1015  1017
1017   1015  1016
1018   1019  1020
1019   1018  1020
1020   1018  1019
1021   1022  1023
1022   1021  1023
1023   1021  1022
1024   1025  1026
1025   1024  1026
1026   1024  1025
1027   1028  1029
1028   1027  1029
1029   1027  1028
1030   1031  1032
1031   1030  1032
1032   1030  1031
1033   1034  1035
1034   1033  1035
1035   1033  1034
1036   1037  1038
1037   1036  1038
1038   1036  1037
1039   1040  1041
1040   1039  1041
1041   1039  1040
1042   1043  1044
1043   1042  1044
1044   1042  1043
1045   1046  1047
1046   1045  1047
1047   1045  1046
1048   1049  1050
1049   1048  1050
1050   1048  1049
1051   1052  1053
1052   1051  1053
1053   1051  1052
1054   1055  1056
1055   1054  1056
1056   1054  1055
1057   1058  1059
1058   1057  1059
1059   1057  1058
1060   1061  1062
1061   1060  1062
1062   1060  1061
1063   1064  1065
1064   1063  1065
1065   1063  1064
1066   1067  1068
1067   1066  1068
1068   1066  1067
1069   1070  1071
1070   1069  1071
1071   1069  1070
1072   1073  1074
1073   1072  1074
1074   1072  1073
1075   1076  1077
1076   1075  1077
1077   1075  1076
1078   1079  1080
1079   1078  1080
1080   1078  1079
1081   1082  1083
1082   1081  1083
1083   1081  1082
1084   1085  1086
1085   1084  1086
1086   1084  1085
1087   1088  1089
1088   1087  1089
1089   1087  1088
1090   1091  1092
1091   1090  1092
1092   1090  1091
1093   1094  1095
1094   1093  1095
1095   1093  1094
1096   1097  1098
1097   1096  1098
1098   1096  1097
1099   1100  1101
1100   1099  1101
1101   1099  1100
1102   1103  1104
1103   1102  1104
1104   1102  1103
1105   1106  1107
1106   1105  1107
1107   1105  1106
1108   1109  1110
1109   1108  1110
1110   1108  1109
1111   1112  1113
1112   1111  1113
1113   1111  1112
1114   1115  1116
1115   1114  1116
1116   1114  1115
1117   1118  1119
1118   1117  1119
1119   1117  1118
1120   1121  1122
1121   1120  1122
1122   1120  1121
1123   1124  1125
1124   1123  1125
1125   1123  1124
1126   1127  1128
1127   1126  1128
1128   1126  1127
1129   1130  1131
1130   1129  1131
1131   1129  1130
1132   1133  1134
1133   1132  1134
1134   1132  1133
1135   1136  1137
1136   1135  1137
1137   1135  1136
1138   1139  1140
1139   1138  1140
1140   1138  1139
1141   1142  1143
1142   1141  1143
1143   1141  1142
1144   1145  1146
1145   1144  1146
1146   1144  1145
1147   1148  1149
1148   1147  1149
1149   1147  1148
1150   1151  1152
1151   1150  1152
1152   1150  1151
1153   1154  1155
1154   1153  1155
1155   1153  1154
1156   1157  1158
1157   1156  1158
1158   1156  1157
1159   1160  1161
1160   1159  1161
1161   1159  1160
1162   1163  1164
1163   1162  1164
1164   1162  1163
1165   1166  1167
1166   1165  1167
1167   1165  1166
1168   1169  1170
1169   1168  1170
1170   1168  1169
1171   1172  1173
1172   1171  1173
1173   1171  1172
1174   1175  1176
1175   1174  1176
1176   1174  1175
1177   1178  1179
1178   1177  1179
1179   1177  1178
1180   1181  1182
1181   1180  1182
1182   1180  1181
1183   1184  1185
1184   1183  1185
1185   1183  1184
1186   1187  1188
1187   1186  1188
1188   1186  1187
1189   1190  1191
1190   1189  1191
1191   1189  1190
1192   1193  1194
1193   1192  1194
1194   1192  1193
1195   1196  1197
1196   1195  1197
1197   1195  1196
1198   1199  1200
1199   1198  1200
1200   1198  1199
1201   1202  1203
1202   1201  1203
1203   1201  1202
1204   1205  1206
1205   1204  1206
1206   1204  1205
1207   1208  1209
1208   1207  1209
1209   1207  1208
1210   1211  1212
1211   1210  1212
1212   1210  1211
1213   1214  1215
1214   1213  1215
1215   1213  1214
1216   1217  1218
1217   1216  1218
1218   1216  1217
1219   1220  1221
1220   1219  1221
1221   1219  1220
1222   1223  1224
1223   1222  1224
1224   1222  1223
1225   1226  1227
1226   1225  1227
1227   1225  1226
1228   1229  1230
1229   1228  1230
1230   1228  1229
1231   1232  1233
1232   1231  1233
1233   1231  1232
1234   1235  1236
1235   1234  1236
1236   1234  1235
1237   1238  1239
1238   1237  1239
1239   1237  1238
1240   1241  1242
1241   1240  1242
1242   1240  1241
1243   1244  1245
1244   1243  1245
1245   1243  1244
1246   1247  1248
1247   1246  1248
1248   1246  1247
1249   1250  1251
1250   1249  1251
1251   1249  1250
1252   1253  1254
1253   1252  1254
1254   1252  1253
1255   1256  1257
1256   1255  1257
1257   1255  1256
1258   1259  1260
1259   1258  1260
1260   1258  1259
1261   1262  1263
1262   1261  1263
1263   1261  1262
1264   1265  1266
1265   1264  1266
1266   1264  1265
1267   1268  1269
1268   1267  1269
1269   1267  1268
1270   1271  1272
1271   1270  1272
1272   1270  1271
1273   1274  1275
1274   1273  1275
1275   1273  1274
1276   1277  1278
1277   1276  1278
1278   1276  1277
1279   1280  1281
1280   1279  1281
1281   1279  1280
1282   1283  1284
1283   1282  1284
1284   1282  1283
1285   1286  1287
1286   1285  1287
1287   1285  1286
1288   1289  1290
1289   1288  1290
1290   1288  1289
1291   1292  1293
1292   1291  1293
1293   1291  1292
1294   1295  1296
1295   1294  1296
1296   1294  1295
1297   1298  1299
1298   1297  1299
1299   1297  1298
1300   1301  1302
1301   1300  1302
1302   1300  1301
1303   1304  1305
1304   1303  1305
1305   1303  1304
1306   1307  1308
1307   1306  1308
1308   1306  1307
1309   1310  1311
1310   1309  1311
1311   1309  1310
1312   1313  1314
1313   1312  1314
1314   1312  1313
1315   1316  1317
1316   1315  1317
1317   1315  1316
1318   1319  1320
1319   1318  1320
1320   1318  1319
1321   1322  1323
1322   1321  1323
1323   1321  1322
1324   1325  1326
1325   1324  1326
1326   1324  1325
1327   1328  1329
1328   1327  1329
1329   1327  1328
1330   1331  1332
1331   1330  1332
1332   1330  1331
1333   1334  1335
1334   1333  1335
1335   1333  1334
1336   1337  1338
1337   1336  1338
1338   1336  1337
1339   1340  1341
1340   1339  1341
1341   1339  1340
1342   1343  1344
1343   1342  1344
1344   1342  1343
1345   1346  1347
1346   1345  1347
1347   1345  1346
1348   1349  1350
1349   1348  1350
1350   1348  1349
1351   1352  1353
1352   1351  1353
1353   1351  1352
1354   1355  1356
1355   1354  1356
1356   1354  1355
1357   1358  1359
1358   1357  1359
1359   1357  1358
1360   1361  1362
1361   1360  1362
1362   1360  1361
1363   1364  1365
1364   1363  1365
1365   1363  1364
1366   1367  1368
1367   1366  1368
1368   1366  1367
1369   1370  1371
1370   1369  1371
1371   1369  1370
1372   1373  1374
1373   1372  1374
1374   1372  1373
1375   1376  1377
1376   1375  1377
1377   1375  1376
1378   1379  1380
1379   1378  1380
1380   1378  1379
1381   1382  1383
1382   1381  1383
1383   1381  1382
1384   1385  1386
1385   1384  1386
1386   1384  1385
1387   1388  1389
1388   1387  1389
1389   1387  1388
1390   1391  1392
1391   1390  1392
1392   1390  1391
1393   1394  1395
1394   1393  1395
1395   1393  1394
1396   1397  1398
1397   1396  1398
1398   1396  1397
1399   1400  1401
1400   1399  1401
1401   1399  1400
1402   1403  1404
1403   1402  1404
1404   1402  1403
1405   1406  1407
1406   1405  1407
1407   1405  1406
1408   1409  1410
1409   1408  1410
1410   1408  1409
1411   1412  1413
1412   1411  1413
1413   1411  1412
1414   1415  1416
1415   1414  1416
1416   1414  1415
1417   1418  1419
1418   1417  1419
1419   1417  1418
1420   1421  1422
1421   1420  1422
1422   1420  1421
1423   1424  1425
1424   1423  1425
1425   1423  1424
1426   1427  1428
1427   1426  1428
1428   1426  1427
1429   1430  1431
1430   1429  1431
1431   1429  1430
1432   1433  1434
1433   1432  1434
1434   1432  1433
1435   1436  1437
1436   1435  1437
1437   1435  1436
1438   1439  1440
1439   1438  1440
1440   1438  1439
1441   1442  1443
1442   1441  1443
1443   1441  1442
1444   1445  1446
1445   1444  1446
1446   1444  1445
1447   1448  1449
1448   1447  1449
1449   1447  1448
1450   1451  1452
1451   1450  1452
1452   1450  1451
1453   1454  1455
1454   1453  1455
1455   1453  1454
1456   1457  1458
1457   1456  1458
1458   1456  1457
1459   1460  1461
1460   1459  1461
1461   1459  1460
1462   1463  1464
1463   1462  1464
1464   1462  1463
1465   1466  1467
1466   1465  1467
1467   1465  1466
1468   1469  1470
1469   1468  1470
1470   1468  1469
1471   1472  1473
1472   1471  1473
1473   1471  1472
1474   1475  1476
1475   1474  1476
1476   1474  1475
1477   1478  1479
1478   1477  1479
1479   1477  1478
1480   1481  1482
1481   1480  1482
1482   1480  1481
1483   1484  1485
1484   1483  1485
1485   1483  1484
1486   1487  1488
1487   1486  1488
1488   1486  1487
1489   1490  1491
1490   1489  1491
1491   1489  1490
1492   1493  1494
1493   1492  1494
1494   1492  1493
1495   1496  1497
1496   1495  1497
1497   1495  1496
1498   1499  1500
1499   1498  1500
1500   1498  1499
1501   1502  1503
1502   1501  1503
1503   1501  1502
1504   1505  1506
1505   1504  1506
1506   1504  1505
1507   1508  1509
1508   1507  1509
1509   1507  1508
1510   1511  1512
1511   1510  1512
1512   1510  1511
1513   1514  1515
1514   1513  1515
1515   1513  1514
1516   1517  1518
1517   1516  1518
1518   1516  1517
1519   1520  1521
1520   1519  1521
1521   1519  1520
1522   1523  1524
1523   1522  1524
1524   1522  1523
1525   1526  1527
1526   1525  1527
1527   1525  1526
1528   1529  1530
1529   1528  1530
1530   1528  1529
1531   1532  1533
1532   1531  1533
1533   1531  1532
1534   1535  1536
1535   1534  1536
1536   1534  1535
1537   1538  1539
1538   1537  1539
1539   1537  1538
1540   1541  1542
1541   1540  1542
1542   1540  1541
1543   1544  1545
1544   1543  1545
1545   1543  1544
1546   1547  1548
1547   1546  1548
1548   1546  1547
1549   1550  1551
1550   1549  1551
1551   1549  1550
1552   1553  1554
1553   1552  1554
1554   1552  1553
1555   1556  1557
1556   1555  1557
1557   1555  1556
1558   1559  1560
1559   1558  1560
1560   1558  1559
1561   1562  1563
1562   1561  1563
1563   1561  1562
1564   1565  1566
1565   1564  1566
1566   1564  1565
1567   1568  1569
1568   1567  1569
1569   1567  1568
1570   1571  1572
1571   1570  1572
1572   1570  1571
1573   1574  1575
1574   1573  1575
1575   1573  1574
1576   1577  1578
1577   1576  1578
1578   1576  1577
1579   1580  1581
1580   1579  1581
1581   1579  1580
1582   1583  1584
1583   1582  1584
1584   1582  1583
1585   1586  1587
1586   1585  1587
1587   1585  1586
1588   1589  1590
1589   1588  1590
1590   1588  1589
1591   1592  1593
1592   1591  1593
1593   1591  1592
1594   1595  1596
1595   1594  1596
1596   1594  1595
1597   1598  1599
1598   1597  1599
1599   1597  1598
1600   1601  1602
1601   1600  1602
1602   1600  1601
1603   1604  1605
1604   1603  1605
1605   1603  1604
1606   1607  1608
1607   1606  1608
1608   1606  1607
1609   1610  1611
1610   1609  1611
1611   1609  1610
1612   1613  1614
1613   1612  1614
1614   1612  1613
1615   1616  1617
1616   1615  1617
1617   1615  1616
1618   1619  1620
1619   1618  1620
1620   1618  1619
1621   1622  1623
1622   1621  1623
1623   1621  1622
1624   1625  1626
1625   1624  1626
1626   1624  1625
1627   1628  1629
1628   1627  1629
1629   1627  1628
1630   1631  1632
1631   1630  1632
1632   1630  1631
1633   1634  1635
1634   1633  1635
1635   1633  1634
1636   1637  1638
1637   1636  1638
1638   1636  1637
1639   1640  1641
1640   1639  1641
1641   1639  1640
1642   1643  1644
1643   1642  1644
1644   1642  1643
1645   1646  1647
1646   1645  1647
1647   1645  1646
1648   1649  1650
1649   1648  1650
1650   1648  1649
1651   1652  1653
1652   1651  1653
1653   1651  1652
1654   1655  1656
1655   1654  1656
1656   1654  1655
1657   1658  1659
1658   1657  1659
1659   1657  1658
1660   1661  1662
1661   1660  1662
1662   1660  1661
1663   1664  1665
1664   1663  1665
1665   1663  1664
1666   1667  1668
1667   1666  1668
1668   1666  1667
1669   1670  1671
1670   1669  1671
1671   1669  1670
1672   1673  1674
1673   1672  1674
1674   1672  1673
1675   1676  1677
1676   1675  1677
1677   1675  1676
1678   1679  1680
1679   1678  1680
1680   1678  1679
1681   1682  1683
1682   1681  1683
1683   1681  1682
1684   1685  1686
1685   1684  1686
1686   1684  1685
1687   1688  1689
1688   1687  1689
1689   1687  1688
1690   1691  1692
1691   1690  1692
1692   1690  1691
1693   1694  1695
1694   1693  1695
1695   1693  1694
1696   1697  1698
1697   1696  1698
1698   1696  1697
1699   1700  1701
1700   1699  1701
1701   1699  1700
1702   1703  1704
1703   1702  1704
1704   1702  1703
1705   1706  1707
1706   1705  1707
1707   1705  1706
1708   1709  1710
1709   1708  1710
1710   1708  1709
1711   1712  1713
1712   1711  1713
1713   1711  1712
1714   1715  1716
1715   1714  1716
1716   1714  1715
1717   1718  1719
1718   1717  1719
1719   1717  1718
1720   1721  1722
1721   1720  1722
1722   1720  1721
1723   1724  1725
1724   1723  1725
1725   1723  1724
1726   1727  1728
1727   1726  1728
1728   1726  1727
1729   1730  1731
1730   1729  1731
1731   1729  1730
1732   1733  1734
1733   1732  1734
1734   1732  1733
1735   1736  1737
1736   1735  1737
1737   1735  1736
1738   1739  1740
1739   1738  1740
1740   1738  1739
1741   1742  1743
1742   1741  1743
1743   1741  1742
1744   1745  1746
1745   1744  1746
1746   1744  1745
1747   1748  1749
1748   1747  1749
1749   1747  1748
1750   1751  1752
1751   1750  1752
1752   1750  1751
1753   1754  1755
1754   1753  1755
1755   1753  1754
1756   1757  1758
1757   1756  1758
1758   1756  1757
1759   1760  1761
1760   1759  1761
1761   1759  1760
1762   1763  1764
1763   1762  1764
1764   1762  1763
1765   1766  1767
1766   1765  1767
1767   1765  1766
1768   1769  1770
1769   1768  1770
1770   1768  1769
1771   1772  1773
1772   1771  1773
1773   1771  1772
1774   1775  1776
1775   1774  1776
1776   1774  1775
1777   1778  1779
1778   1777  1779
1779   1777  1778
1780   1781  1782
1781   1780  1782
1782   1780  1781
1783   1784  1785
1784   1783  1785
1785   1783  1784
1786   1787  1788
1787   1786  1788
1788   1786  1787
1789   1790  1791
1790   1789  1791
1791   1789  1790
1792   1793  1794
1793   1792  1794
1794   1792  1793
1795   1796  1797
1796   1795  1797
1797   1795  1796
1798   1799  1800
1799   1798  1800
1800   1798  1799
1801   1802  1803
1802   1801  1803
1803   1801  1802
1804   1805  1806
1805   1804  1806
1806   1804  1805
1807   1808  1809
1808   1807  1809
1809   1807  1808
1810   1811  1812
1811   1810  1812
1812   1810  1811
1813   1814  1815
1814   1813  1815
1815   1813  1814
1816   1817  1818
1817   1816  1818
1818   1816  1817
1819   1820  1821
1820   1819  1821
1821   1819  1820
1822   1823  1824
1823   1822  1824
1824   1822  1823
1825   1826  1827
1826   1825  1827
1827   1825  1826
1828   1829  1830
1829   1828  1830
1830   1828  1829
1831   1832  1833
1832   1831  1833
1833   1831  1832
1834   1835  1836
1835   1834  1836
1836   1834  1835
1837   1838  1839
1838   1837  1839
1839   1837  1838
1840   1841  1842
1841   1840  1842
1842   1840  1841
1843   1844  1845
1844   1843  1845
1845   1843  1844
1846   1847  1848
1847   1846  1848
1848   1846  1847
1849   1850  1851
1850   1849  1851
1851   1849  1850
1852   1853  1854
1853   1852  1854
1854   1852  1853
1855   1856  1857
1856   1855  1857
1857   1855  1856
1858   1859  1860
1859   1858  1860
1860   1858  1859
1861   1862  1863
1862   1861  1863
1863   1861  1862
1864   1865  1866
1865   1864  1866
1866   1864  1865
1867   1868  1869
1868   1867  1869
1869   1867  1868
1870   1871  1872
1871   1870  1872
1872   1870  1871
1873   1874  1875
1874   1873  1875
1875   1873  1874
1876   1877  1878
1877   1876  1878
1878   1876  1877
1879   1880  1881
1880   1879  1881
1881   1879  1880
1882   1883  1884
1883   1882  1884
1884   1882  1883
1885   1886  1887
1886   1885  1887
1887   1885  1886
1888   1889  1890
1889   1888  1890
1890   1888  1889
1891   1892  1893
1892   1891  1893
1893   1891  1892
1894   1895  1896
1895   1894  1896
1896   1894  1895
1897   1898  1899
1898   1897  1899
1899   1897  1898
1900   1901  1902
1901   1900  1902
1902   1900  1901
1903   1904  1905
1904   1903  1905
1905   1903  1904
1906   1907  1908
1907   1906  1908
1908   1906  1907
1909   1910  1911
1910   1909  1911
1911   1909  1910
1912   1913  1914
1913   1912  1914
1914   1912  1913
1915   1916  1917
1916   1915  1917
1917   1915  1916
1918   1919  1920
1919   1918  1920
1920   1918  1919
1921   1922  1923
1922   1921  1923
1923   1921  1922
1924   1925  1926
1925   1924  1926
1926   1924  1925
1927   1928  1929
1928   1927  1929
1929   1927  1928
1930   1931  1932
1931   1930  1932
1932   1930  1931


==> anc/plot_cascade.py <==
#!/usr/bin/env python3
import os
import sys
import matplotlib

from matplotlib import pyplot as plt

# Setup matplotlib
tex_premable = [
    r"\usepackage[T1]{fontenc}",
    r"\usepackage[utf8]{inputenc}",
    r"\usepackage{lmodern}",
    r"\usepackage{amsmath}",
]
pgf_with_rc_fonts = {
    "pgf.texsystem": "pdflatex",
    "font.family": "serif",
    "font.size": 14,
    "axes.labelsize": 14,
    "text.usetex": True,
    "text.latex.preamble": tex_premable,
    "pgf.rcfonts": False,
    "pgf.preamble": tex_premable,
}
matplotlib.rcParams.update(pgf_with_rc_fonts)

plt.figure(figsize=(8, 6))
plt.show = lambda: None

sys.path.append(os.path.dirname(__file__))

from cascade import *

plt.savefig("cascade.pdf", bbox_inches="tight")


==> anc/plot_matrices.py <==
#!/usr/bin/env python3
import os
import matplotlib
import numpy as np

from matplotlib import pyplot as plt
from matplotlib.colors import LogNorm

import h5py


def plot_matrix(mtx, vrange=(-6, 2), sdline=None):
    plt.close()
    cmap = matplotlib.cm.YlOrRd
    cmap.set_bad("white", 1.)
    cmap.set_over(cmap(cmap.N), 1.)
    cmap.set_under("white", 1.)
    norm = LogNorm(vmin=10**min(vrange), vmax=10**max(vrange))

    ticks = []
    for i in range(min(vrange), max(vrange)):
        ticks += list(np.linspace(10**i, 10 * 10**i, 5, endpoint=False))
    ticks += [10**max(vrange)]

    img = plt.matshow(np.abs(mtx), cmap=cmap, norm=norm)
    plt.colorbar(img, ticks=ticks)
    plt.draw()

    if sdline:
        plt.axhline(y=40, xmin=0, xmax=mtx.shape[1],
                    color="grey", linewidth=0.7)
        plt.axvline(x=40, ymin=0, ymax=mtx.shape[1],
                    color="grey", linewidth=0.7)


def plot_from_hdf(fn, **kwargs):
    bn = os.path.basename(fn)
    bn, _ = os.path.splitext(bn)
    with h5py.File(fn, "r") as fp:
        plot_matrix(fp["adc_matrix"], **kwargs)
        plt.savefig("matrix_" + bn + ".pdf", bbox_inches="tight")


def main():
    thisdir = os.path.dirname(__file__)
    plot_from_hdf(thisdir + "/water_sto3g_adc2.hdf5", sdline=40)
    plot_from_hdf(thisdir + "/water_sto3g_adc3.hdf5", sdline=40)


if __name__ == "__main__":
    main()


==> anc/plot_memory_trace.py <==
#!/usr/bin/env python3
import os
import json
import matplotlib
import numpy as np

from matplotlib import pyplot as plt
from matplotlib.collections import BrokenBarHCollection

import h5py

# Dark grey
DKGREY = (.3, .3, .3)


def setup():
    # Setup matplotlib
    tex_premable = [
        r"\usepackage[T1]{fontenc}",
        r"\usepackage[utf8]{inputenc}",
        r"\usepackage{lmodern}",
        r"\usepackage{amsmath}",
    ]
    pgf_with_rc_fonts = {
        "pgf.texsystem": "pdflatex",
        "font.family": "serif",
        "text.usetex": True,
        "text.latex.preamble": tex_premable,
        "pgf.rcfonts": False,
        "pgf.preamble": tex_premable,
    }
    matplotlib.rcParams.update(pgf_with_rc_fonts)


def plot_timings(ax, timefile, memfile, trange=(0, 1000*1000), unit=60):
    """
    unit:   Seconds
    trange: in unit, range plotted
    """
    with h5py.File(memfile, "r") as fp:
        start_time = fp["start_time"].value
        times = fp["times"].value - start_time
        mems = fp["mems"].value / 1024 / 1024
        # mems = fp["rsizes"].value / 1024 / 1024
        # mems = fp["vmems"].value / 1024 / 1024

    timings = {}
    with open(timefile) as fp:
        tdata = json.load(fp)
        for key in tdata:
            timings[key] = [
                (start - start_time, end - start_time)
                for (start, end) in tdata[key]
            ]

    starttime = max(1.5, trange[0] * unit)
    endtime = min(trange[1] * unit,
                  max(t for ints in timings.values() for s, t in ints))
    mask = (times <= endtime) & (times >= starttime)
    times = times[mask]
    memmax = np.max(mems)
    mems = mems[mask]
    del mask
    times /= unit

    phspan = [-0.17, 1]
    adcspan = [-0.02, -0.08]
    impspan = [-0.09, -0.15]

    bins = {}
    bins["SCF"] = {"timings": ["SCF"], "colour": "orange", "alpha": 0.27}
    bins["MP"] = {"timings": ["mp"], "colour": "C2",
                  "exclude": ["mp/td2", "mp/mp2_diff"], }
    bins["interm"] = {"timings": ["intermediates"], "colour": "orange",
                      "exclude": ["mp"], "alpha": 0.27}
    bins["guess"] = {"timings": ["adcmatrix/diagonal"], "colour": "C2",
                     "exclude": ["mp", "intermediates"], }
    bins["davidson"] = {"timings": ["davidson/iteration"], "yspan": phspan,
                        "colour": "orange", }
    bins["properties"] = {"timings": ["properties", "mp/td2"],
                          "colour": "C2", }

    bins["matrix"] = {"timings": ["adcmatrix"], "yspan": adcspan,
                      "colour": "C1", "alpha": 1,
                      "exclude": ["import", "intermediates", "mp"], }
    bins["import"] = {"timings": ["import"], "yspan": impspan,
                      "colour": "C0", "alpha": 1}

    for params in bins.values():
        mask = np.zeros_like(times, dtype=bool)
        for tkey, timing in timings.items():
            if any(tkey.startswith(tn) for tn in params["timings"]):
                select = params.get("select", slice(None))
                for intervals in timing[select]:
                    mask |= ((unit * times > intervals[0])
                             & (unit * times <= intervals[1]))

        if "exclude" in params:
            for tkey, timing in timings.items():
                if any(tkey.startswith(tn) for tn in params["exclude"]):
                    for intervals in timing:
                        mask &= ~((unit * times > intervals[0])
                                  & (unit * times <= intervals[1]))

        yspan = params.get("yspan", phspan)
        collection = BrokenBarHCollection.span_where(
            times, where=mask,
            ymin=yspan[0] * memmax,
            ymax=yspan[1] * memmax,
            facecolor=params["colour"],
            alpha=params.get("alpha", 0.15)
        )
        ax.add_collection(collection)
    ax.plot(times, mems, color=DKGREY, linewidth=0.9)
    ax.axhline(xmin=-100, xmax=1000, color="black", linewidth=0.7)


def plot_water():
    plot_timings(plt.gca(), "water_adc2.timers.json", "water_adc2.memory.hdf5")
    plt.savefig("memory_water_adc2.pdf", bbox_inches="tight")
    plt.show()


def plot_noradrenaline():
    plt.close()
    prefix = os.path.dirname(__file__) + "/noradrenaline_adc2"
    fig, (ax1, ax2) = plt.subplots(nrows=1, ncols=2, figsize=(8, 5),
                                   gridspec_kw={'width_ratios': [1, 2]})
    plt.subplots_adjust(wspace=0)

    # 1st plot
    plot_timings(ax1, prefix + ".timers.json", prefix + ".memory.hdf5",
                 trange=[0, 6])
    ax1.set_xticks(np.arange(0, 7, 1))
    ax1.set_ylabel("memory (GiB)")
    ax1.set_ylim(-107, 556)
    ax1.set_yticks([0, 100, 200, 300, 400, 500])

    fargs = dict(y=560, rotation=45, fontsize=8, color=DKGREY,
                 verticalalignment="bottom")
    ax1.text(-0.2, **fargs, s="SCF")
    ax1.text(+0.3, **fargs, s=r"\texttt{LazyMp} (T2)")
    ax1.text(+0.9, **fargs, s=r"\texttt{AdcIntermediates}")
    ax1.text(+1.8, **fargs, s=r"\texttt{guess\_singlet}")
    ax1.text(+4.5, **fargs, s=r"\texttt{jacobi\_davidson}")

    # 2nd plot
    plot_timings(ax2, prefix + ".timers.json", prefix + ".memory.hdf5",
                 trange=[6, 300])
    ticks = np.arange(0, 280, 30)
    ticks[0] = 6
    ax2.set_xticks(ticks)
    ax2.set_yticks([])
    ax2.set_ylim(ax1.get_ylim())

    ax2.text(125, **fargs, s=r"\texttt{jacobi\_davidson}")
    ax2.text(258, **fargs, s=r"\texttt{ExcitedStates}")
    ax2.text(44, -170, "time (min)")

    ax1.margins(x=0.08)
    ax2.margins(x=0.035)
    plt.savefig("memory_noradrenaline_adc2.svg", bbox_inches="tight")


def main():
    setup()
    plot_noradrenaline()


if __name__ == "__main__":
    main()


==> anc/procmem_memory.py <==
#!/usr/bin/env python3
import os
import sys
import time
import subprocess
import numpy as np

import h5py


def procmon_memory(outfile, pid, duration=None, interval=None):
    """
    Monitor memory usage of process with pid for duration seconds, querying
    the usage each interval seconds. The data will be written to outfile in hdf5
    format.
    """
    times = []
    mems = []
    vmems = []
    rsizes = []

    start = time.perf_counter()
    command = "ps -o size,vsize,rss {}".format(pid).split()

    try:
        while True:
            tim = time.perf_counter()

            if duration and tim - start > duration:
                break

            os.kill(pid, 0)
            result = subprocess.check_output(command, universal_newlines=True)

            lines = result.split("\n")
            mem, vmem, rss = lines[1].split()

            mem = int(mem)
            vmem = int(vmem)
            rss = int(rss)

            times.append(tim)
            mems.append(mem)
            vmems.append(vmem)
            rsizes.append(rss)

            if interval:
                time.sleep(interval)

    except subprocess.CalledProcessError:
        pass
    except ProcessLookupError:
        pass
    finally:
        times = np.array(times)
        mems = np.array(mems)
        vmems = np.array(vmems)
        rsizes = np.array(rsizes)

        with h5py.File(outfile, "w") as fp:
            fp.create_dataset("start_time", shape=(), data=start)
            fp.create_dataset("times", data=times, compression="gzip")
            fp.create_dataset("mems", data=mems, compression="gzip")
            fp.create_dataset("vmems", data=vmems, compression="gzip")
            fp.create_dataset("rsizes", data=vmems, compression="gzip")


if __name__ == "__main__":
    if len(sys.argv) == 1:
        print("    " + sys.argv[0] + "pid outfile.hdf5")
        print("Monitor memory usage of process.")
    else:
        procmon_memory(sys.argv[2], int(sys.argv[1]))


==> anc/pyscf_adc2_noradrenaline.py <==
#!/usr/bin/env python3
## vi: tabstop=4 shiftwidth=4 softtabstop=4 expandtab
import os
import json
import time
import subprocess
import adcc
import adcc.timings

from pyscf import gto, scf

prefix = "noradrenaline_adc2"

# Start timing and memory trace
subprocess.Popen(["python3", "./procmem_memory.py",
                  str(os.getpid()), prefix + ".memory.hdf5"])
time.sleep(2)
gtimer = adcc.timings.Timer()

xyz = """
H      -1.8193999674    -2.5097458050    -0.5507950455
C      -1.4355452194    -1.5284769930    -0.2951571832
C      -2.3089191215    -0.4593458985    -0.1886635299
O      -3.6690464443    -0.5422210733    -0.3841138405
C      -1.8255516449     0.8097372093     0.1469046451
C      -0.4687604354     0.9845502431     0.3694347370
H      -0.1169650009     1.9731850398     0.6359161766
C       0.4203521635    -0.0850019011     0.2563051158
C       1.9048341672     0.1432961237     0.4528861030
C      -0.0738036281    -1.3439593880    -0.0746469636
H       0.6049466138    -2.1813113202    -0.1482676236
O      -2.6753261092     1.8678164911     0.2657837532
H      -3.9133744651    -1.4429007059    -0.6142762974
H      -3.5694739457     1.5581900821     0.0765607930
O       2.5513450005    -0.9759063254     1.0721777983
H       2.0561900870     1.0385736809     1.0650086348
C       2.6349951121     0.3620412906    -0.8693646417
H       2.1445626765     1.1787081547    -1.4017612725
N       4.0273077512     0.7299013711    -0.6192540306
H       2.5065073570    -0.5476233229    -1.4727537911
H       4.4869804996    -0.0238192548    -0.1223947057
H       4.5220904955     0.8575433726    -1.4930596178
H       2.1653934540    -1.1046663754     1.9436295799
"""
mol = gto.M(
    atom=xyz,
    basis='6-311++G**',
    verbose=4,
)

with gtimer.record("SCF"):
    scfres = scf.RHF(mol)
    scfres.conv_tol = 1e-10
    scfres.conv_tol_grad = 1e-7
    scfres.max_cycle = 150
    scfres.kernel()

print(adcc.banner())

singlets = adcc.adc2(scfres, n_singlets=5, max_subspace=45)
singlets.plot_spectrum()

# Dump timings
gtimer.attach(singlets.timer)
print(gtimer.describe())
with open(prefix + ".timers.json", "w") as fp:
    json.dump(dict(gtimer.intervals), fp)

